One- and two-dimensional higher-point conformal blocks as free-particle wavefunctions in AdS$_3^{\otimes m}$

We establish that all of the one- and two-dimensional global conformal blocks are, up to some choice of prefactor, free-particle wavefunctions in tensor products of AdS$_3$ or limits thereof. Our first core observation is that the six-point comb-channel conformal blocks correspond to free-particle wavefunctions on an AdS$_3$ constructed directly in cross-ratio space. This construction generalizes to blocks for a special class of diagrams, which are determined as free-particle wavefunctions in tensor products of AdS$_3$. Conformal blocks for all the remaining topologies are obtained as limits of the free wavefunctions mentioned above. Our results show directly that the integrable models associated with all one- and two-dimensional conformal blocks can be seen as limits of free theory, and manifest a relation between AdS and CFT kinematics that lies outside of the standard AdS/CFT dictionary. We complete the discussion by providing explicit Feynman-like rules that can be used to work out blocks for all topologies, as well as a Mathematica notebook that allows simple computation of Casimir equations and series expansions for blocks, by requiring just an OPE diagram as input.

==> 1d_Blocks_Notebook.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    804712,      20302]
NotebookOptionsPosition[    774670,      19797]
NotebookOutlinePosition[    775110,      19814]
CellTagsIndexPosition[    775067,      19811]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[StyleBox["Make sure to execute the initialization cells in \
\[OpenCurlyDoubleQuote]Preamble definitions\[CloseCurlyDoubleQuote] before \
doing any computation in this notebook",
 Background->RGBColor[1, 0.85, 0.85]]], "Text",
 CellDingbat->"\[LightBulb]",
 CellChangeTimes->{{3.90000016934554*^9, 3.9000001872232175`*^9}, {
  3.905693850995164*^9, 3.9056938672156878`*^9}, {3.905696161022462*^9, 
  3.905696165777875*^9}, {3.905700152552951*^9, 3.9057001543950396`*^9}, {
  3.905700301858945*^9, 
  3.905700308929386*^9}},ExpressionUUID->"d7c2a6dd-406a-41f0-8108-\
6dfdf307e097"],

Cell[CellGroupData[{

Cell["Preamble definitions", "Subsection",
 CellChangeTimes->{{3.8203220314950294`*^9, 3.8203220328234777`*^9}, {
   3.8203224874098167`*^9, 3.820322488695381*^9}, {3.8203227258318987`*^9, 
   3.820322726367435*^9}, {3.8203229019752197`*^9, 3.8203229024958267`*^9}, {
   3.8203229594124436`*^9, 3.8203229618279877`*^9}, 3.820479468648271*^9, {
   3.873277687668748*^9, 
   3.8732776952668767`*^9}},ExpressionUUID->"4cc19f2e-2fbd-45aa-bb3d-\
da3524b1e727"],

Cell["\<\
Conventionally, we will represent differential operators through their action \
on a test function F\
\>", "Text",
 CellChangeTimes->{{3.905703611835973*^9, 
  3.9057036301458344`*^9}},ExpressionUUID->"844dbc44-961b-48e9-98f8-\
f40883062021"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"collectsimp", "[", 
    RowBox[{"x_", ",", 
     RowBox[{"y_", ":", "Simplify"}], ",", 
     RowBox[{"F_", ":", "F"}]}], "]"}], ":=", 
   RowBox[{"Collect", "[", 
    RowBox[{"x", ",", " ", 
     RowBox[{
      RowBox[{
       SuperscriptBox["F", 
        TagBox[
         RowBox[{"(", "aaa___", ")"}],
         Derivative],
        MultilineFunction->None], "[", "bbb___", "]"}], "|", 
      RowBox[{"F", "[", "ccc___", "]"}]}], ",", "y"}], "]"}]}], ";"}]], "Code",
 CellLabel->"In[1]:=",ExpressionUUID->"e5efcd9c-0ecf-4202-a51f-5e84ac8df25d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Fsimp", "[", 
   RowBox[{"x_", ",", 
    RowBox[{"f_", ":", "Simplify"}]}], "]"}], ":=", 
  RowBox[{"x", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"y", ":", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"F", "[", "bbb__", "]"}], "|", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", "aaa__", ")"}],
           Derivative],
          MultilineFunction->None], "[", "bb__", "]"}]}], ")"}]}], ":>", 
     RowBox[{"f", "[", "y", "]"}]}], "}"}]}]}]], "Code",
 CellLabel->"In[2]:=",ExpressionUUID->"0f98cdb8-4cb3-46fb-9e7f-9b8b11bc2539"],

Cell[BoxData[
 RowBox[{
  RowBox[{"transferders", "[", 
   RowBox[{"x_", ",", 
    RowBox[{"F_", ":", "F"}], ",", "G_"}], "]"}], ":=", 
  RowBox[{"x", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"F", "[", "b__", "]"}], ":>", "G"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["F", 
        TagBox[
         RowBox[{"(", "a__", ")"}],
         Derivative],
        MultilineFunction->None], "[", "b__", "]"}], ":>", 
      RowBox[{"Apply", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"G", ",", "##"}], "]"}], "&"}], ",", 
        RowBox[{"Diagonal", "[", 
         RowBox[{"Outer", "[", 
          RowBox[{"List", ",", 
           RowBox[{"List", "[", "b", "]"}], ",", 
           RowBox[{"List", "[", "a", "]"}]}], "]"}], "]"}]}], "]"}]}]}], 
    "}"}]}]}]], "Input",
 InitializationCell->True,
 CellLabel->"In[3]:=",ExpressionUUID->"ad118f7b-8e3b-475e-a4bf-5aab8da89a01"],

Cell["Conformal generators and Casimirs in coordinate space:", "Text",
 CellChangeTimes->{{3.9056936100845857`*^9, 
  3.905693628139638*^9}},ExpressionUUID->"0c29c4e3-08e6-4b6f-927f-\
0bd86d5ac0a6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Dop", "[", "n_", "]"}], "[", 
   RowBox[{"a__", ",", "b_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"Dop", "[", "n", "]"}], "[", "a", "]"}], "+", 
   RowBox[{
    RowBox[{"Dop", "[", "n", "]"}], "[", "b", 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Pop", "[", "n_", "]"}], "[", 
   RowBox[{"a__", ",", "b_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"Pop", "[", "n", "]"}], "[", "a", "]"}], "+", 
   RowBox[{
    RowBox[{"Pop", "[", "n", "]"}], "[", "b", 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Kop", "[", "n_", "]"}], "[", 
   RowBox[{"a__", ",", "b_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"Kop", "[", "n", "]"}], "[", "a", "]"}], "+", 
   RowBox[{
    RowBox[{"Kop", "[", "n", "]"}], "[", "b", "]"}]}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8203220314950294`*^9, 3.8203220328234777`*^9}, {
   3.8203224874098167`*^9, 3.820322488695381*^9}, {3.8203227258318987`*^9, 
   3.820322726367435*^9}, {3.8203229019752197`*^9, 3.8203229024958267`*^9}, {
   3.8203229594124436`*^9, 3.8203229618279877`*^9}, 3.820479468648271*^9, {
   3.8789867240041327`*^9, 3.8789867394601865`*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"3d2f6a6a-2434-4bb6-aa38-08cd65d2cee3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Dop", "[", "n_", "]"}], "[", "i_", "]"}], ":=", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"vecx", "=", 
      RowBox[{"(", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"ToExpression", "@", 
          RowBox[{"(", 
           RowBox[{"\"\<x\>\"", "<>", 
            RowBox[{"ToString", "[", "j", "]"}]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "n"}], "}"}]}], "]"}], ")"}]}], "}"}], 
    ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"vecx", "[", 
        RowBox[{"[", "i", "]"}], "]"}]}], 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"F", "@@", "vecx"}], ",", 
        RowBox[{"vecx", "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"ToExpression", "@", 
       RowBox[{"(", 
        RowBox[{"\"\<\[CapitalDelta]\>\"", "<>", 
         RowBox[{"ToString", "[", "i", "]"}]}], ")"}]}], 
      RowBox[{"F", "@@", "vecx"}]}]}]}], "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.861957569342408*^9, 3.861957576011958*^9}, {
  3.86195765150005*^9, 3.861957687909235*^9}, {3.861957767221946*^9, 
  3.861957786460836*^9}, {3.861959801593861*^9, 3.861959804480051*^9}, {
  3.878986435875906*^9, 3.878986611997841*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"09254243-7068-4ae7-9d53-29ed3044df34"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Pop", "[", "n_", "]"}], "[", "i_", "]"}], ":=", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"vecx", "=", 
      RowBox[{"(", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"ToExpression", "@", 
          RowBox[{"(", 
           RowBox[{"\"\<x\>\"", "<>", 
            RowBox[{"ToString", "[", "j", "]"}]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "n"}], "}"}]}], "]"}], ")"}]}], "}"}], 
    ",", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"F", "@@", "vecx"}], ",", 
      RowBox[{"vecx", "[", 
       RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8619577399980507`*^9, 3.861957749160158*^9}, {
  3.8789866931243134`*^9, 3.878986695783905*^9}, {3.8789867916827726`*^9, 
  3.878986792251528*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"3a8b3fe9-0449-4896-ac5a-10f796804222"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Kop", "[", "n_", "]"}], "[", "i_", "]"}], ":=", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"vecx", "=", 
      RowBox[{"(", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"ToExpression", "@", 
          RowBox[{"(", 
           RowBox[{"\"\<x\>\"", "<>", 
            RowBox[{"ToString", "[", "j", "]"}]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "n"}], "}"}]}], "]"}], ")"}]}], "}"}], 
    ",", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox[
        RowBox[{"vecx", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "2"]}], 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"F", "@@", "vecx"}], ",", 
        RowBox[{"vecx", "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], "-", " ", 
     RowBox[{"2", 
      RowBox[{"vecx", "[", 
       RowBox[{"[", "i", "]"}], "]"}], " ", 
      RowBox[{"ToExpression", "@", 
       RowBox[{"(", 
        RowBox[{"\"\<\[CapitalDelta]\>\"", "<>", 
         RowBox[{"ToString", "[", "i", "]"}]}], ")"}]}], 
      RowBox[{"F", "@@", "vecx"}]}]}]}], "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.861957808972548*^9, 3.861957897612854*^9}, {
  3.861957933837887*^9, 3.861957936228915*^9}, {3.861958054775941*^9, 
  3.861958065558652*^9}, {3.878986776974773*^9, 3.878986797366561*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"dd4fec6f-254a-44bc-870b-a4a0a3606e21"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"casxs", "[", "n_", "]"}], "[", "i__", "]"}], ":=", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"transferders", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Dop", "[", "n", "]"}], "[", "i", "]"}], ",", "F", ",", 
      RowBox[{
       RowBox[{"Dop", "[", "n", "]"}], "[", "i", "]"}]}], "]"}], "+", 
    RowBox[{
     RowBox[{"1", "/", "2"}], 
     RowBox[{"transferders", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Pop", "[", "n", "]"}], "[", "i", "]"}], ",", "F", ",", 
       RowBox[{
        RowBox[{"Kop", "[", "n", "]"}], "[", "i", "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"1", "/", "2"}], 
     RowBox[{"transferders", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Kop", "[", "n", "]"}], "[", "i", "]"}], ",", "F", ",", 
       RowBox[{
        RowBox[{"Pop", "[", "n", "]"}], "[", "i", "]"}]}], "]"}]}]}], "//", 
   "Simplify"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.861958287149562*^9, 3.8619583531160803`*^9}, {
  3.861958384574512*^9, 3.861958399326054*^9}, {3.861959617994094*^9, 
  3.861959630696377*^9}, {3.861959948857945*^9, 3.861959952104595*^9}, {
  3.878986816264456*^9, 3.8789868345020404`*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"ecb4d657-f1c4-4242-a7c6-6aafd163b30c"],

Cell[CellGroupData[{

Cell["Define general conventions from flows", "Subsubsection",
 CellChangeTimes->{{3.8203220314950294`*^9, 3.8203220328234777`*^9}, {
   3.8203224874098167`*^9, 3.820322488695381*^9}, {3.8203227258318987`*^9, 
   3.820322726367435*^9}, {3.8203229019752197`*^9, 3.8203229024958267`*^9}, {
   3.8203229594124436`*^9, 3.8203229618279877`*^9}, 3.820479468648271*^9, {
   3.895074401990527*^9, 3.8950744038606577`*^9}, {3.9057036723230667`*^9, 
   3.9057036736686387`*^9}},ExpressionUUID->"92bf124b-2cc9-4450-9f29-\
3b3b09673b74"],

Cell[BoxData[
 RowBox[{
  RowBox[{"combinXoneD", "[", 
   RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"OrderedQ", "[", 
          RowBox[{"{", 
           RowBox[{"a", ",", "b"}], "}"}], "]"}], ",", "0", ",", "1"}], 
        "]"}]], 
      RowBox[{"ToExpression", "[", 
       RowBox[{"\"\<x\>\"", "<>", 
        RowBox[{"ToString", "@", "a"}]}], "]"}]}], "-", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"OrderedQ", "[", 
          RowBox[{"{", 
           RowBox[{"a", ",", "b"}], "}"}], "]"}], ",", "0", ",", "1"}], 
        "]"}]], 
      RowBox[{"ToExpression", "[", 
       RowBox[{"\"\<x\>\"", "<>", 
        RowBox[{"ToString", "@", "b"}]}], "]"}]}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"OrderedQ", "[", 
            RowBox[{"{", 
             RowBox[{"a", ",", "c"}], "}"}], "]"}], ",", "0", ",", "1"}], 
          "]"}]], 
        RowBox[{"ToExpression", "[", 
         RowBox[{"\"\<x\>\"", "<>", 
          RowBox[{"ToString", "@", "a"}]}], "]"}]}], "-", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"OrderedQ", "[", 
            RowBox[{"{", 
             RowBox[{"a", ",", "c"}], "}"}], "]"}], ",", "0", ",", "1"}], 
          "]"}]], 
        RowBox[{"ToExpression", "[", 
         RowBox[{"\"\<x\>\"", "<>", 
          RowBox[{"ToString", "@", "c"}]}], "]"}]}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"OrderedQ", "[", 
            RowBox[{"{", 
             RowBox[{"b", ",", "c"}], "}"}], "]"}], ",", "0", ",", "1"}], 
          "]"}]], 
        RowBox[{"ToExpression", "[", 
         RowBox[{"\"\<x\>\"", "<>", 
          RowBox[{"ToString", "@", "b"}]}], "]"}]}], "-", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"OrderedQ", "[", 
            RowBox[{"{", 
             RowBox[{"b", ",", "c"}], "}"}], "]"}], ",", "0", ",", "1"}], 
          "]"}]], 
        RowBox[{"ToExpression", "[", 
         RowBox[{"\"\<x\>\"", "<>", 
          RowBox[{"ToString", "@", "c"}]}], "]"}]}]}], ")"}]}], 
    ")"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9056893175882063`*^9, 3.905689317979583*^9}, {
  3.905689426997551*^9, 3.9056894719126253`*^9}, {3.9056900093942556`*^9, 
  3.9056901172493057`*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"7d76fc75-ca82-4409-b197-f1626ce79575"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"prefFlowoneD", "[", "a_Association", "]"}], ":=", 
   RowBox[{"prefFlowoneD", "@@", 
    RowBox[{"(", 
     RowBox[{"Values", "@", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Keys", "@", 
            RowBox[{"Select", "[", 
             RowBox[{"#", ",", 
              RowBox[{
               RowBox[{"SameQ", "[", 
                RowBox[{"#", ",", "\"\<ext\>\""}], "]"}], "&"}]}], "]"}]}], 
           "~", "Join", "~", 
           RowBox[{"{", 
            RowBox[{"Keys", "@", 
             RowBox[{"Select", "[", 
              RowBox[{"#", ",", 
               RowBox[{
                RowBox[{"Not", "@", 
                 RowBox[{"SameQ", "[", 
                  RowBox[{"#", ",", "\"\<ext\>\""}], "]"}]}], "&"}]}], 
              "]"}]}], "}"}]}], ")"}], "&"}], "/@", "a"}], ")"}]}], ")"}]}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"prefFlowoneD", "[", 
    RowBox[{"a__", ",", "b_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"prefFlowoneD", "[", "a", "]"}], 
    RowBox[{"prefFlowoneD", "[", "b", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"prefFlowoneD", "[", 
    RowBox[{"{", 
     RowBox[{"a_", ",", 
      RowBox[{"{", 
       RowBox[{"b_", ",", "c_"}], "}"}]}], "}"}], "]"}], ":=", 
   SuperscriptBox[
    RowBox[{"combinXoneD", "[", 
     RowBox[{"b", ",", "c", ",", "a"}], "]"}], 
    RowBox[{"ToExpression", "[", 
     RowBox[{"\"\<\[CapitalDelta]\>\"", "<>", 
      RowBox[{"ToString", "[", "a", "]"}]}], "]"}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"prefFlowoneD", "[", 
    RowBox[{"{", 
     RowBox[{"a_", ",", "b_", ",", 
      RowBox[{"{", "c_", "}"}]}], "}"}], "]"}], ":=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"combinXoneD", "[", 
      RowBox[{"b", ",", "c", ",", "a"}], "]"}], 
     RowBox[{"ToExpression", "[", 
      RowBox[{"\"\<\[CapitalDelta]\>\"", "<>", 
       RowBox[{"ToString", "[", "a", "]"}]}], "]"}]], 
    SuperscriptBox[
     RowBox[{"combinXoneD", "[", 
      RowBox[{"a", ",", "c", ",", "b"}], "]"}], 
     RowBox[{"ToExpression", "[", 
      RowBox[{"\"\<\[CapitalDelta]\>\"", "<>", 
       RowBox[{"ToString", "[", "b", "]"}]}], "]"}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"prefFlowoneD", "[", 
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{"a_", ",", "b_", ",", "c_"}], "}"}], "}"}], "]"}], "=", "1"}], 
  ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8203220314950294`*^9, 3.8203220328234777`*^9}, {
   3.8203224874098167`*^9, 3.820322488695381*^9}, {3.8203227258318987`*^9, 
   3.820322726367435*^9}, {3.8203229019752197`*^9, 3.8203229024958267`*^9}, {
   3.8203229594124436`*^9, 3.8203229618279877`*^9}, 3.820479468648271*^9, {
   3.8950739840931544`*^9, 3.8950741268370523`*^9}, {3.8950742162939625`*^9, 
   3.895074232462653*^9}, 3.8950757592080746`*^9, 3.895078449275593*^9, {
   3.895085554655781*^9, 3.8950855701945705`*^9}, {3.9056894902606497`*^9, 
   3.905689506927163*^9}, {3.9056898643072214`*^9, 3.9056898668058214`*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"18711902-5ebd-4e45-b254-805c69580837"],

Cell[BoxData[
 RowBox[{
  RowBox[{"drawFlow", "[", "flow_", "]"}], ":=", 
  RowBox[{"Graph", "[", 
   RowBox[{
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"edgelist", "=", 
         RowBox[{"{", "}"}]}], ",", 
        RowBox[{"weightlist", "=", 
         RowBox[{"{", "}"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Module", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"namevert", "=", 
             RowBox[{"#", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "}"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "===", "\"\<ext\>\""}], ",", 
               RowBox[{
                RowBox[{"AppendTo", "[", 
                 RowBox[{"edgelist", ",", 
                  RowBox[{
                   RowBox[{"#", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "<->", "namevert"}]}], 
                 "]"}], ";", 
                RowBox[{"AppendTo", "[", 
                 RowBox[{"weightlist", ",", 
                  RowBox[{"#", "[", 
                   RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ",", 
               RowBox[{
                RowBox[{"AppendTo", "[", 
                 RowBox[{"edgelist", ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"#", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", "namevert"}], 
                   "}"}]}], "]"}], ";", 
                RowBox[{"AppendTo", "[", 
                 RowBox[{"weightlist", ",", 
                  RowBox[{"#", "[", 
                   RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}]}], "]"}], "&"}], 
            "/@", 
            RowBox[{"#", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}]}], "]"}], "&"}], "/@", 
        RowBox[{"(", 
         RowBox[{"Normal", "@", 
          RowBox[{"Normal", "@", "flow"}]}], ")"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"MapThread", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Labeled", "[", 
            RowBox[{
             RowBox[{"DirectedEdge", "@@", "#1"}], ",", "#2"}], "]"}], ")"}], 
          "&"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"(", "edgelist", ")"}], ",", "weightlist"}], "}"}]}], 
        "]"}]}]}], "]"}], ",", 
    RowBox[{"VertexLabels", "\[Rule]", "\"\<Name\>\""}]}], 
   RowBox[{"(*", 
    RowBox[{",", 
     RowBox[{"EdgeStyle", "\[Rule]", 
      RowBox[{"RGBColor", "[", 
       RowBox[{"1", ",", " ", "0.756863", ",", " ", "0.517647"}], "]"}]}], 
     ",", 
     RowBox[{"VertexLabelStyle", "\[Rule]", 
      RowBox[{"GrayLevel", "[", "0.752941", "]"}]}], ",", 
     RowBox[{"VertexStyle", "\[Rule]", 
      RowBox[{"RGBColor", "[", 
       RowBox[{"0.615686", ",", " ", "0.87451", ",", " ", "1"}], "]"}]}], ",", 
     RowBox[{"EdgeLabelStyle", "\[Rule]", 
      RowBox[{"RGBColor", "[", 
       RowBox[{"0.501961", ",", " ", "1", ",", " ", "1"}], "]"}]}]}], "*)"}], 
   "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{
  3.8999985017247324`*^9, {3.8999985747645283`*^9, 3.899998578356043*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"c1a84518-2962-4b92-a1c2-0f99d3a982f1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"drawDiagram", "[", "flow_", "]"}], ":=", 
  RowBox[{"Graph", "[", 
   RowBox[{
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"edgelist", "=", 
        RowBox[{"{", "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Module", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"namevert", "=", 
             RowBox[{"#", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "}"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "===", "\"\<ext\>\""}], ",", 
               RowBox[{"AppendTo", "[", 
                RowBox[{"edgelist", ",", 
                 RowBox[{
                  RowBox[{"#", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "<->", "namevert"}]}], 
                "]"}], ",", 
               RowBox[{"AppendTo", "[", 
                RowBox[{"edgelist", ",", 
                 RowBox[{"Sort", "@", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"#", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", "namevert"}], 
                   "}"}]}]}], "]"}]}], "]"}], "&"}], "/@", 
            RowBox[{"#", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}]}], "]"}], "&"}], "/@", 
        RowBox[{"(", 
         RowBox[{"Normal", "@", 
          RowBox[{"Normal", "@", "flow"}]}], ")"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"UndirectedEdge", "@@", "#"}], ")"}], "&"}], "/@", 
        RowBox[{"(", 
         RowBox[{"DeleteDuplicates", "@", "edgelist"}], ")"}]}]}]}], "]"}], 
    ",", 
    RowBox[{"VertexLabels", "\[Rule]", "\"\<Name\>\""}]}], 
   RowBox[{"(*", 
    RowBox[{",", 
     RowBox[{"EdgeStyle", "\[Rule]", 
      RowBox[{"RGBColor", "[", 
       RowBox[{"1", ",", " ", "0.756863", ",", " ", "0.517647"}], "]"}]}], 
     ",", 
     RowBox[{"VertexLabelStyle", "\[Rule]", 
      RowBox[{"GrayLevel", "[", "0.752941", "]"}]}], ",", 
     RowBox[{"VertexStyle", "\[Rule]", 
      RowBox[{"RGBColor", "[", 
       RowBox[{"0.615686", ",", " ", "0.87451", ",", " ", "1"}], "]"}]}]}], 
    "*)"}], "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8203220314950294`*^9, 3.8203220328234777`*^9}, {
   3.8203224874098167`*^9, 3.820322488695381*^9}, {3.8203227258318987`*^9, 
   3.820322726367435*^9}, {3.8203229019752197`*^9, 3.8203229024958267`*^9}, {
   3.8203229594124436`*^9, 3.8203229618279877`*^9}, 3.820479468648271*^9, {
   3.8950941904073963`*^9, 3.8950943382589474`*^9}, {3.8950944353253593`*^9, 
   3.895094474437586*^9}, {3.8950945093880243`*^9, 3.8950945384978585`*^9}, 
   3.8950945751297436`*^9, 3.8950946178759985`*^9, 3.895094651993746*^9, 
   3.8950946924959197`*^9, 3.8950947236036863`*^9, {3.895096893554865*^9, 
   3.8950968941989136`*^9}, 3.8999985072678704`*^9, {3.8999985838035173`*^9, 
   3.899998587448135*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"4013ab04-e5e2-4f26-b105-12ccdb9e2587"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ucrossFlowOneD", "[", "flow_", "]"}], ":=", 
  RowBox[{"Sort", "@", 
   RowBox[{"Flatten", "@", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"With", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"vert1", "=", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Normal", "@", "flow"}], ")"}], "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ",", 
          RowBox[{"vert2", "=", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Normal", "@", "flow"}], ")"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}]}]}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Cases", "[", 
            RowBox[{
             RowBox[{"vert1", "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{"vert2", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "===", 
           RowBox[{"{", "}"}]}], ",", 
          RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
          RowBox[{"With", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"x1", "=", 
               RowBox[{"ToExpression", "[", 
                RowBox[{"\"\<x\>\"", "<>", 
                 RowBox[{"ToString", "@@", 
                  RowBox[{"(", 
                   RowBox[{"Select", "[", 
                    RowBox[{
                    RowBox[{"Keys", "@", 
                    RowBox[{"DeleteCases", "[", 
                    RowBox[{
                    RowBox[{"vert1", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", 
                    RowBox[{"vert2", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"Not", "@", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"Keys", "@", 
                    RowBox[{"(", 
                    RowBox[{"vert2", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ")"}]}], ",", "#"}], 
                    "]"}]}], "&"}]}], "]"}], ")"}]}]}], "]"}]}], ",", 
              RowBox[{"x2", "=", 
               RowBox[{"ToExpression", "[", 
                RowBox[{"\"\<x\>\"", "<>", 
                 RowBox[{"ToString", "@@", 
                  RowBox[{"(", 
                   RowBox[{"Select", "[", 
                    RowBox[{
                    RowBox[{"Keys", "@", 
                    RowBox[{"DeleteCases", "[", 
                    RowBox[{
                    RowBox[{"vert1", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", 
                    RowBox[{"vert2", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"Keys", "@", 
                    RowBox[{"(", 
                    RowBox[{"vert2", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ")"}]}], ",", "#"}], 
                    "]"}], "&"}]}], "]"}], ")"}]}]}], "]"}]}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{"x3", "=", 
               RowBox[{"ToExpression", "[", 
                RowBox[{"\"\<x\>\"", "<>", 
                 RowBox[{"ToString", "@@", 
                  RowBox[{"(", 
                   RowBox[{"Select", "[", 
                    RowBox[{
                    RowBox[{"Keys", "@", 
                    RowBox[{"DeleteCases", "[", 
                    RowBox[{
                    RowBox[{"vert2", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", 
                    RowBox[{"vert1", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"Keys", "@", 
                    RowBox[{"(", 
                    RowBox[{"vert1", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ")"}]}], ",", "#"}], 
                    "]"}], "&"}]}], "]"}], ")"}]}]}], "]"}]}], ",", 
              RowBox[{"x4", "=", 
               RowBox[{"ToExpression", "[", 
                RowBox[{"\"\<x\>\"", "<>", 
                 RowBox[{"ToString", "@@", 
                  RowBox[{"(", 
                   RowBox[{"Select", "[", 
                    RowBox[{
                    RowBox[{"Keys", "@", 
                    RowBox[{"DeleteCases", "[", 
                    RowBox[{
                    RowBox[{"vert2", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", 
                    RowBox[{"vert1", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"Not", "@", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"Keys", "@", 
                    RowBox[{"(", 
                    RowBox[{"vert1", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ")"}]}], ",", "#"}], 
                    "]"}]}], "&"}]}], "]"}], ")"}]}]}], "]"}]}]}], "}"}], ",",
             "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"u", "@@", 
              RowBox[{"(", 
               RowBox[{"Sort", "[", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"vert1", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], ",", 
                  RowBox[{"vert2", "[", 
                   RowBox[{"[", "1", "]"}], "]"}]}], "}"}], "]"}], ")"}]}], "->", 
             FractionBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"x1", "-", "x2"}], ")"}], 
               RowBox[{"(", 
                RowBox[{"x3", "-", "x4"}], ")"}]}], 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"x1", "-", "x3"}], ")"}], 
               RowBox[{"(", 
                RowBox[{"x2", "-", "x4"}], ")"}]}]]}]}], 
           "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}]}], 
       "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "@", "flow"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", 
        RowBox[{"i", "+", "1"}], ",", 
        RowBox[{"Length", "@", "flow"}]}], "}"}]}], "]"}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8203220314950294`*^9, 3.8203220328234777`*^9}, {
   3.8203224874098167`*^9, 3.820322488695381*^9}, {3.8203227258318987`*^9, 
   3.820322726367435*^9}, {3.8203229019752197`*^9, 3.8203229024958267`*^9}, {
   3.8203229594124436`*^9, 3.8203229618279877`*^9}, 3.820479468648271*^9, {
   3.8966478472353654`*^9, 3.8966478522233586`*^9}, {3.9056976496384945`*^9, 
   3.9056976510839305`*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"8e0b649f-a78d-4c5e-827c-5e08861355fa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"graphToFlow", "[", "graph_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"tempflow", "=", 
       RowBox[{"<|", "|>"}]}], ",", 
      RowBox[{"verticesdone", "=", 
       RowBox[{"{", "}"}]}], ",", "vertex", ",", "nextvertex", ",", 
      RowBox[{"pathtaken", "=", 
       RowBox[{"{", "}"}]}], ",", 
      RowBox[{"topropagate", "=", "0"}]}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"AppendTo", "[", 
        RowBox[{"tempflow", ",", 
         RowBox[{"#", "->", 
          RowBox[{"<|", "|>"}]}]}], "]"}], "&"}], "/@", 
      RowBox[{"(", 
       RowBox[{"DeleteCases", "[", 
        RowBox[{
         RowBox[{"VertexList", "[", "graph", "]"}], ",", 
         RowBox[{"_", "?", "NumberQ"}]}], "]"}], ")"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"With", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"initialvertex", "=", 
         RowBox[{
          RowBox[{"Select", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"#", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "->", 
                  RowBox[{"Cases", "[", 
                   RowBox[{
                    RowBox[{"#", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"a_", "?", "NumberQ"}], "\[UndirectedEdge]", 
                    "b_"}], "|", 
                    RowBox[{"a_", "\[UndirectedEdge]", 
                    RowBox[{"b_", "?", "NumberQ"}]}]}], ")"}]}], "]"}]}], 
                 ")"}], "&"}], "@", 
               RowBox[{"(", 
                RowBox[{"#", "->", 
                 RowBox[{"(", 
                  RowBox[{"EdgeList", "@", 
                   RowBox[{"NeighborhoodGraph", "[", 
                    RowBox[{"graph", ",", "#"}], "]"}]}], ")"}]}], ")"}]}], 
              "&"}], "/@", 
             RowBox[{"(", 
              RowBox[{"DeleteCases", "[", 
               RowBox[{
                RowBox[{"VertexList", "[", "graph", "]"}], ",", 
                RowBox[{"_", "?", "NumberQ"}]}], "]"}], ")"}]}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"Length", "[", 
               RowBox[{"#", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "]"}], "===", "2"}], "&"}]}], 
           "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"vertex", "=", "initialvertex"}], ";", "\[IndentingNewLine]", 
        RowBox[{"While", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"vertex", "!=", "initialvertex"}], "||", 
           RowBox[{"verticesdone", "===", 
            RowBox[{"{", "}"}]}]}], ",", "\[IndentingNewLine]", 
          RowBox[{"With", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"extedges", "=", 
               RowBox[{"Cases", "[", 
                RowBox[{
                 RowBox[{"EdgeList", "@", 
                  RowBox[{"NeighborhoodGraph", "[", 
                   RowBox[{"graph", ",", "vertex"}], "]"}]}], ",", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"a_", "\[UndirectedEdge]", "b_"}], ")"}], "/;", 
                  RowBox[{
                   RowBox[{"NumberQ", "[", "a", "]"}], "||", 
                   RowBox[{"NumberQ", "[", "b", "]"}]}]}]}], "]"}]}], ",", 
              RowBox[{"intedges", "=", 
               RowBox[{"DeleteCases", "[", 
                RowBox[{
                 RowBox[{"EdgeList", "@", 
                  RowBox[{"NeighborhoodGraph", "[", 
                   RowBox[{"graph", ",", "vertex"}], "]"}]}], ",", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"a_", "\[UndirectedEdge]", "b_"}], ")"}], "/;", 
                  RowBox[{
                   RowBox[{"NumberQ", "[", "a", "]"}], "||", 
                   RowBox[{"NumberQ", "[", "b", "]"}]}]}]}], "]"}]}]}], "}"}],
             ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{"tempflow", "[", "vertex", "]"}], "=", 
              RowBox[{"Fold", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Append", "[", 
                  RowBox[{"#1", ",", "#2"}], "]"}], "&"}], ",", 
                RowBox[{"tempflow", "[", "vertex", "]"}], ",", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"#", "->", "\"\<ext\>\""}], ")"}], "&"}], "/@", 
                 RowBox[{"(", 
                  RowBox[{"extedges", "/.", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"a_", "?", "NumericQ"}], "\[UndirectedEdge]", 
                    "b_"}], ")"}], ":>", 
                    RowBox[{"(", "a", ")"}]}], ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"a_", "\[UndirectedEdge]", 
                    RowBox[{"b_", "?", "NumericQ"}]}], ")"}], ":>", 
                    RowBox[{"(", "b", ")"}]}]}], "}"}]}], ")"}]}]}], "]"}]}], 
             ";", "\[IndentingNewLine]", 
             RowBox[{"With", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"neighvertices", "=", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Length", "[", "extedges", "]"}], "===", "2"}], 
                    ",", 
                    RowBox[{"verticesdone", "=", 
                    RowBox[{"{", "}"}]}]}], "]"}], ";", 
                   RowBox[{"DeleteCases", "[", 
                    RowBox[{
                    RowBox[{"VertexList", "[", 
                    RowBox[{"NeighborhoodGraph", "[", 
                    RowBox[{"graph", ",", "vertex"}], "]"}], "]"}], ",", 
                    RowBox[{"_", "?", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"NumberQ", "[", "#", "]"}], "||", 
                    RowBox[{"MatchQ", "[", 
                    RowBox[{"#", ",", "vertex"}], "]"}], "||", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{"verticesdone", ",", "#"}], "]"}]}], "&"}], 
                    ")"}]}]}], "]"}]}], ")"}]}], "}"}], ",", 
               "\[IndentingNewLine]", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Length", "[", "extedges", "]"}], ">", "0"}], ",", 
                 "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"nextvertex", "=", 
                   RowBox[{"neighvertices", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], ";", 
                  "\[IndentingNewLine]", 
                  RowBox[{"topropagate", "=", 
                   RowBox[{
                    RowBox[{"Cases", "[", 
                    RowBox[{
                    RowBox[{"extedges", "[", 
                    RowBox[{"[", 
                    RowBox[{"-", "1"}], "]"}], "]"}], ",", 
                    RowBox[{"_", "?", "NumberQ"}]}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], ",", 
                 "\[IndentingNewLine]", 
                 RowBox[{"(*", 
                  RowBox[{
                  "Case", " ", "of", " ", "three", " ", "internal", " ", 
                   RowBox[{"legs", ".", " ", "Pathtaken"}], " ", "will", " ", 
                   "remember", " ", "which", " ", "part", " ", "of", " ", 
                   "the", " ", "diagram", " ", "have", " ", "been", " ", 
                   "explored"}], "*)"}], "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"AppendTo", "[", 
                   RowBox[{"pathtaken", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Cases", "[", 
                    RowBox[{
                    RowBox[{"Normal", "@", 
                    RowBox[{"tempflow", "[", "vertex", "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"topropagate", "->", "a_"}], ")"}], ":>", "a"}]}],
                     "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", "vertex"}], "}"}]}], 
                   "]"}], ";", "\[IndentingNewLine]", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{"Not", "[", 
                    RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{"pathtaken", ",", 
                    RowBox[{"{", 
                    RowBox[{"vertex", ",", 
                    RowBox[{"neighvertices", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], "]"}], "||", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{"pathtaken", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"neighvertices", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", "vertex"}], "}"}]}], 
                    "]"}]}], "]"}], ",", "\[IndentingNewLine]", 
                    RowBox[{"nextvertex", "=", 
                    RowBox[{"neighvertices", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"Not", "[", 
                    RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{"pathtaken", ",", 
                    RowBox[{"{", 
                    RowBox[{"vertex", ",", 
                    RowBox[{"neighvertices", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]}], "]"}], "||", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{"pathtaken", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"neighvertices", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", "vertex"}], "}"}]}], 
                    "]"}]}], "]"}], ",", "\[IndentingNewLine]", 
                    RowBox[{"nextvertex", "=", 
                    RowBox[{"neighvertices", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"nextvertex", "=", 
                    RowBox[{
                    RowBox[{"Cases", "[", 
                    RowBox[{"pathtaken", ",", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"a_", ",", "vertex"}], "}"}], ":>", "a"}]}], 
                    "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], ";"}]}], 
                    "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
                   "]"}], ";", "\[IndentingNewLine]", 
                  RowBox[{"AppendTo", "[", 
                   RowBox[{"pathtaken", ",", 
                    RowBox[{"{", 
                    RowBox[{"vertex", ",", "nextvertex"}], "}"}]}], "]"}], 
                  ";"}]}], "\[IndentingNewLine]", "]"}]}], "]"}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"AppendTo", "[", 
              RowBox[{
               RowBox[{"tempflow", "[", "nextvertex", "]"}], ",", 
               RowBox[{"topropagate", "->", "vertex"}]}], "]"}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"AppendTo", "[", 
              RowBox[{"verticesdone", ",", "vertex"}], "]"}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"vertex", "=", "nextvertex"}], ";"}]}], 
           "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}]}]}], 
      "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
     "tempflow"}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8203220314950294`*^9, 3.8203220328234777`*^9}, {
   3.8203224874098167`*^9, 3.820322488695381*^9}, {3.8203227258318987`*^9, 
   3.820322726367435*^9}, {3.8203229019752197`*^9, 3.8203229024958267`*^9}, {
   3.8203229594124436`*^9, 3.8203229618279877`*^9}, 3.820479468648271*^9, {
   3.899994824536242*^9, 3.8999948416525636`*^9}, {3.8999951459725943`*^9, 
   3.8999951648585434`*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"ac59b11b-fe7c-424a-baa6-d2ba5f60567b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"autoRename", "[", "flow_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"Flatten", "@", 
     RowBox[{"MapThread", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"#2", "->", 
           RowBox[{"ToExpression", "[", 
            RowBox[{"\"\<z\>\"", "<>", 
             RowBox[{"ToString", "@", "#1"}]}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"n", "@@", "#2"}], "->", 
           RowBox[{"ToExpression", "[", 
            RowBox[{"\"\<n\>\"", "<>", 
             RowBox[{"ToString", "@", "#1"}]}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"h", "@@", "#2"}], "->", 
           RowBox[{"ToExpression", "[", 
            RowBox[{"\"\<h\>\"", "<>", 
             RowBox[{"ToString", "@", "#1"}]}], "]"}]}]}], "}"}], "&"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Range", "@", 
          RowBox[{"Length", "@", "#"}]}], ",", 
         RowBox[{"Sort", "[", 
          RowBox[{"#", "[", 
           RowBox[{"[", 
            RowBox[{"All", ",", "1"}], "]"}], "]"}], "]"}]}], "}"}]}], 
      "]"}]}], "&"}], "@", 
   RowBox[{"ucrossFlowOneD", "[", "flow", "]"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.905692737473035*^9, 3.9056927501521635`*^9}, {
  3.9056930206205716`*^9, 3.9056930234119644`*^9}, {3.9056932214003353`*^9, 
  3.9056932216606555`*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"eadfb37c-24a9-4035-ad29-a97a58dd7e9c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", "findReplacement", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"findReplacement", "[", 
   RowBox[{"flow_", ",", 
    RowBox[{"xsetchoice_", ":", "Automatic"}], ",", 
    RowBox[{"renamingchoice_", ":", 
     RowBox[{"{", "}"}]}]}], "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"xset", "=", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"xsetchoice", "===", "Automatic"}], ",", 
         RowBox[{"Drop", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"ToExpression", "[", 
              RowBox[{"\"\<x\>\"", "<>", 
               RowBox[{"ToString", "[", "#", "]"}]}], "]"}], "&"}], "/@", 
            RowBox[{"(", 
             RowBox[{"Sort", "@", 
              RowBox[{"DeleteDuplicates", "@", 
               RowBox[{"Flatten", "@", 
                RowBox[{"Keys", "[", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"Normal", "@", "flow"}], ")"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"All", ",", "2"}], "]"}], "]"}], "]"}]}]}]}], 
             ")"}]}], ",", 
           RowBox[{"-", "3"}]}], "]"}], ",", "xsetchoice"}], "]"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"renaming", "=", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"renamingchoice", "===", "Automatic"}], ",", 
         RowBox[{"autoRename", "[", "flow", "]"}], ",", "renamingchoice"}], 
        "]"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"tempreplacement", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "->", "10"}], ",", 
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "->", "1"}], ",", 
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "3", "]"}], "]"}], "->", "0"}]}], "}"}], "&"}], 
          "@", 
          RowBox[{"(", 
           RowBox[{"Complement", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"ToExpression", "[", 
                RowBox[{"\"\<x\>\"", "<>", 
                 RowBox[{"ToString", "[", "#", "]"}]}], "]"}], "&"}], "/@", 
              RowBox[{"Range", "[", 
               RowBox[{
                RowBox[{"Length", "[", "flow", "]"}], "+", "2"}], "]"}]}], 
             ",", "xset"}], "]"}], ")"}]}]}], ",", 
        RowBox[{"tempequations", "=", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Equal", "@@", "#"}], ")"}], "&"}], "/@", 
           RowBox[{"(", 
            RowBox[{"ucrossFlowOneD", "@", "flow"}], ")"}]}], "/.", 
          "renaming"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"tempequations", "=", 
           RowBox[{"DeleteCases", "[", 
            RowBox[{
             RowBox[{"Simplify", "[", 
              RowBox[{"tempequations", "/.", "tempreplacement"}], "]"}], ",", 
             "True"}], "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"tempreplacement", "=", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Join", "[", 
               RowBox[{
                RowBox[{"Simplify", "[", 
                 RowBox[{"tempreplacement", "/.", 
                  RowBox[{"#", "[", 
                   RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", 
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "&"}], "@", 
             RowBox[{"(", 
              RowBox[{"Simplify", "@", 
               RowBox[{"Quiet", "[", 
                RowBox[{
                 RowBox[{"Solve", "[", 
                  RowBox[{
                   RowBox[{"tempequations", "[", 
                    RowBox[{"[", 
                    RowBox[{"-", "1"}], "]"}], "]"}], ",", "xset"}], "]"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{"Solve", "::", "svars"}], "}"}]}], "]"}]}], ")"}]}],
             ")"}]}], ";"}], "\[IndentingNewLine]", ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{
            RowBox[{"Length", "[", "flow", "]"}], "-", "1"}]}], "}"}]}], 
        "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "tempequations", "]"}], ">", "1"}], ",", 
         RowBox[{
          RowBox[{
          "Print", "[", 
           "\"\<There has been an error. Returning the leftover set of \
equations together with the replacements found\>\"", "]"}], ";", 
          RowBox[{"{", 
           RowBox[{"tempequations", ",", "tempreplacement"}], "}"}]}], ",", 
         "tempreplacement"}], "]"}]}]}], "]"}]}], "]"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8203220314950294`*^9, 3.8203220328234777`*^9}, {
   3.8203224874098167`*^9, 3.820322488695381*^9}, {3.8203227258318987`*^9, 
   3.820322726367435*^9}, {3.8203229019752197`*^9, 3.8203229024958267`*^9}, {
   3.8203229594124436`*^9, 3.8203229618279877`*^9}, 3.820479468648271*^9, {
   3.896649443574927*^9, 3.8966494471577425`*^9}, {3.8966494910430126`*^9, 
   3.896649742418446*^9}, {3.8966497869699993`*^9, 3.8966498985006733`*^9}, {
   3.896649944259197*^9, 3.8966500250670333`*^9}, {3.8966503420144444`*^9, 
   3.896650369052103*^9}, {3.8966504388066587`*^9, 3.8966504936618557`*^9}, {
   3.896650545724193*^9, 3.8966505558166075`*^9}, {3.8966508040560265`*^9, 
   3.89665096025346*^9}, {3.8966510045070524`*^9, 3.8966510052731705`*^9}, {
   3.8966512086411667`*^9, 3.8966512216001463`*^9}, {3.896651266465767*^9, 
   3.8966512686966505`*^9}, {3.896651303946411*^9, 3.896651323558034*^9}, {
   3.896651356353219*^9, 3.896651356911682*^9}, {3.8966514078436103`*^9, 
   3.8966514090939474`*^9}, {3.8966516102484903`*^9, 
   3.8966516267055416`*^9}, {3.8966517497448425`*^9, 3.896651756711525*^9}, 
   3.8966524482076273`*^9, {3.8966525423279085`*^9, 3.8966525588695574`*^9}, {
   3.896652683986808*^9, 3.8966526933168635`*^9}, {3.8966529537486935`*^9, 
   3.896652955580722*^9}, {3.9056915887549257`*^9, 3.90569168259053*^9}, 
   3.905691746931115*^9, {3.905691834617214*^9, 3.9056919160921783`*^9}, {
   3.9056920014413757`*^9, 3.905692020879263*^9}, {3.9056922133698*^9, 
   3.905692242548499*^9}, {3.9056926135378537`*^9, 3.90569261883751*^9}, {
   3.905692671067748*^9, 3.90569270431359*^9}, {3.905692767581295*^9, 
   3.90569276959449*^9}, 3.9056933073119617`*^9},
 CellLabel->"In[22]:=",ExpressionUUID->"246016c0-6ded-49cd-b7e3-57afc07e0767"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", "quadCasOneD", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"quadCasOneD", "[", 
   RowBox[{"flow_Association", ",", "gens_List", ",", "replacement_List"}], 
   "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            FractionBox["#", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"prefFlowoneD", "@", "flow"}], ")"}], "//", 
                 "PowerExpand"}], "//", "Simplify"}], ")"}], " "}]], ")"}], 
           "&"}], "/@", 
          RowBox[{"(", 
           RowBox[{"transferders", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"casxs", "[", 
               RowBox[{
                RowBox[{"Length", "[", "flow", "]"}], "+", "2"}], "]"}], "@@",
               "gens"}], ",", "F", ",", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"prefFlowoneD", "@", "flow"}], ")"}], "//", 
                 "PowerExpand"}], "//", "Simplify"}], ")"}], " ", 
              RowBox[{"F", "@@", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"ucrossFlowOneD", "@", "flow"}], ")"}], "[", 
                 RowBox[{"[", 
                  RowBox[{"All", ",", "2"}], "]"}], "]"}], ")"}]}]}]}], "]"}],
            ")"}]}], "//", "Fsimp"}], "//", 
        RowBox[{
         RowBox[{"collectsimp", "[", 
          RowBox[{"#", ",", "Together"}], "]"}], "&"}]}], "//", 
       "collectsimp"}], ")"}], "/.", "replacement"}], "//", "Fsimp"}], "//", 
   "collectsimp"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8203220314950294`*^9, 3.8203220328234777`*^9}, {
   3.8203224874098167`*^9, 3.820322488695381*^9}, {3.8203227258318987`*^9, 
   3.820322726367435*^9}, {3.8203229019752197`*^9, 3.8203229024958267`*^9}, {
   3.8203229594124436`*^9, 3.8203229618279877`*^9}, 3.820479468648271*^9, {
   3.8966489471476803`*^9, 3.896649101217288*^9}, {3.896651568222298*^9, 
   3.8966515685299325`*^9}, {3.896651677054175*^9, 3.8966517017992535`*^9}, 
   3.896651784107812*^9, {3.8966519055719795`*^9, 3.8966519174927425`*^9}, {
   3.905689618351511*^9, 3.905689619324149*^9}, {3.9056896965743113`*^9, 
   3.9056897141160765`*^9}, {3.9056975745314837`*^9, 
   3.9056975787124257`*^9}, {3.9056976138233585`*^9, 
   3.9056976225524054`*^9}, {3.9056976592299967`*^9, 3.9056976607468953`*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"d82a9e29-b116-44d8-bd26-0e6e6be09a92"],

Cell[BoxData[
 RowBox[{
  RowBox[{"wavemodeshifted", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"hb1_", ",", "zb1_", ",", "nb1_"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"hb2_", ",", "zb2_"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"hb3_", ",", "zb3_", ",", "nb3_"}], "}"}], ",", "ha3_", ",", 
    "ha4_"}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox["zb1", 
    RowBox[{"hb1", "+", "nb1"}]], 
   SuperscriptBox["zb2", "hb2"], 
   SuperscriptBox["zb3", 
    RowBox[{"hb3", "+", "nb3"}]], 
   RowBox[{"Hypergeometric2F1", "[", 
    RowBox[{
     RowBox[{"hb1", "+", "hb2", "+", "nb1", "-", "ha3"}], ",", 
     RowBox[{"hb2", "+", "hb3", "+", "nb3", "-", "ha4"}], ",", 
     RowBox[{"2", "hb2"}], ",", "zb2"}], "]"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8203220314950294`*^9, 3.8203220328234777`*^9}, {
   3.8203224874098167`*^9, 3.820322488695381*^9}, {3.8203227258318987`*^9, 
   3.820322726367435*^9}, {3.8203229019752197`*^9, 3.8203229024958267`*^9}, {
   3.8203229594124436`*^9, 3.8203229618279877`*^9}, 3.820479468648271*^9, {
   3.8992039790192394`*^9, 3.899204023657218*^9}, {3.8992042023279657`*^9, 
   3.8992043025488567`*^9}, {3.8992045405863953`*^9, 
   3.8992045552762384`*^9}, {3.9056913791198378`*^9, 
   3.9056913798397927`*^9}, {3.9057037486799564`*^9, 3.905703750676895*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"d418522d-e4bd-431c-8bd5-93e0a06b4e98"],

Cell[BoxData[
 RowBox[{
  RowBox[{"wavemode", "[", 
   RowBox[{
   "p1_", ",", "p2_", ",", "p3_", ",", "z1_", ",", "z2_", ",", "z3_"}], "]"}],
   ":=", 
  RowBox[{
   SuperscriptBox["z1", "p1"], 
   SuperscriptBox["z2", "p2"], 
   SuperscriptBox["z3", "p3"], 
   RowBox[{"Hypergeometric2F1", "[", 
    RowBox[{
     RowBox[{"p1", "+", "p2"}], ",", 
     RowBox[{"p3", "+", "p2"}], ",", 
     RowBox[{"2", "p2"}], ",", "z2"}], "]"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9057037414348783`*^9, 3.905703742268034*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"8d8edce2-f2f5-4424-8e68-8fadf41e8788"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"vert1I", "[", 
    RowBox[{"ha1_", ",", "ha2_", ",", "hb1_", ",", "nb1_"}], "]"}], ":=", 
   RowBox[{"Pochhammer", "[", 
    RowBox[{
     RowBox[{"hb1", "-", "ha2", "+", "ha1"}], ",", "nb1"}], "]"}]}], 
  RowBox[{"(*", 
   RowBox[{
   "where", " ", "a2", " ", "is", " ", "the", " ", "leg", " ", "that", " ", 
    "is", " ", "being", " ", "propagated", " ", "after", " ", "this", " ", 
    "vertex"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vert2I", "[", 
   RowBox[{"ha3_", ",", "hb1_", ",", "hb2_", ",", "n1_", ",", "n2_"}], "]"}], 
  ":=", 
  RowBox[{"Pochhammer", "[", 
   RowBox[{
    RowBox[{"hb1", "+", "hb2", "-", "ha3"}], ",", 
    RowBox[{"n1", "+", "n2"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vert3I", "[", 
   RowBox[{
   "hb1_", ",", "hb2_", ",", "hb3_", ",", "n1_", ",", "n2_", ",", "n3_"}], 
   "]"}], ":=", 
  RowBox[{
   RowBox[{"Pochhammer", "[", 
    RowBox[{
     RowBox[{"hb1", "+", "hb2", "-", "hb3", "-", "n3"}], ",", "n1"}], "]"}], 
   RowBox[{"Pochhammer", "[", 
    RowBox[{
     RowBox[{"hb2", "+", "hb3", "-", "hb1", "-", "n1"}], ",", "n2"}], "]"}], 
   RowBox[{"Pochhammer", "[", 
    RowBox[{
     RowBox[{"hb3", "+", "hb1", "-", "hb2", "-", "n2"}], ",", "n3"}], "]"}], 
   RowBox[{"HypergeometricPFQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "n1"}], ",", 
       RowBox[{"-", "n2"}], ",", 
       RowBox[{"-", "n3"}], ",", 
       RowBox[{"hb1", "+", "hb2", "+", "hb3", "-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"hb1", "+", "hb2", "-", "hb3", "-", "n3"}], ",", 
       RowBox[{"hb2", "+", "hb3", "-", "hb1", "-", "n1"}], ",", 
       RowBox[{"hb3", "+", "hb1", "-", "hb2", "-", "n2"}]}], "}"}], ",", 
     "1"}], "]"}]}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8203220314950294`*^9, 3.8203220328234777`*^9}, {
   3.8203224874098167`*^9, 3.820322488695381*^9}, {3.8203227258318987`*^9, 
   3.820322726367435*^9}, {3.8203229019752197`*^9, 3.8203229024958267`*^9}, {
   3.8203229594124436`*^9, 3.8203229618279877`*^9}, 3.820479468648271*^9, {
   3.8998172964975896`*^9, 3.899817377218566*^9}, {3.899819036913018*^9, 
   3.8998190685694537`*^9}, {3.899819126500004*^9, 3.899819286239996*^9}, {
   3.8998195762756977`*^9, 3.899819579949332*^9}, {3.8998205310053205`*^9, 
   3.899820531338437*^9}, {3.8998209106493034`*^9, 3.8998209112126665`*^9}, {
   3.899820981382345*^9, 3.899820982278817*^9}, {3.8998213468946905`*^9, 
   3.8998213489814644`*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"7d825385-3a50-4feb-a8f7-37408517957c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"computeBlock", "[", 
   RowBox[{"flow_", ",", 
    RowBox[{"replacement_", ":", 
     RowBox[{"{", "}"}]}]}], "]"}], ":=", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"zvec", "=", 
      RowBox[{"Sort", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"ucrossFlowOneD", "@", "flow"}], ")"}], "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "1"}], "]"}], "]"}], "]"}]}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"nvec", "=", 
         RowBox[{"zvec", "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"u", "[", 
             RowBox[{"a_", ",", "b_"}], "]"}], ":>", 
            RowBox[{"n", "[", 
             RowBox[{"a", ",", "b"}], "]"}]}], "}"}]}]}], ",", 
        RowBox[{"hvec", "=", 
         RowBox[{"zvec", "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"u", "[", 
             RowBox[{"a_", ",", "b_"}], "]"}], ":>", 
            RowBox[{"h", "[", 
             RowBox[{"a", ",", "b"}], "]"}]}], "}"}]}]}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"Product", "[", 
         RowBox[{
          FractionBox[
           SuperscriptBox[
            RowBox[{"zvec", "[", 
             RowBox[{"[", "i", "]"}], "]"}], 
            RowBox[{
             RowBox[{"hvec", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "+", 
             RowBox[{"nvec", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}]], 
           RowBox[{
            RowBox[{
             RowBox[{"nvec", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "!"}], 
            RowBox[{"Pochhammer", "[", 
             RowBox[{
              RowBox[{"2", 
               RowBox[{"hvec", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], ",", 
              RowBox[{"nvec", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}]], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "zvec", "]"}]}], "}"}]}], "]"}], 
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{"With", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"vertex", "=", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"Normal", "@", "flow"}], ")"}], "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{"Switch", "[", 
             RowBox[{
              RowBox[{"Length", "@", 
               RowBox[{"Cases", "[", 
                RowBox[{
                 RowBox[{"vertex", "[", 
                  RowBox[{"[", "2", "]"}], "]"}], ",", "\"\<ext\>\""}], 
                "]"}]}], ",", "\[IndentingNewLine]", "2", ",", 
              "\[IndentingNewLine]", "\t", 
              RowBox[{"(*", 
               RowBox[{
                RowBox[{
                "checks", " ", "which", " ", "leg", " ", "flows", " ", "to", 
                 " ", "the", " ", "next", " ", "vertex"}], ",", " ", 
                RowBox[{
                "and", " ", "plugs", " ", "values", " ", "in", " ", 
                 "vert1I"}]}], "*)"}], 
              RowBox[{"With", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"flowing", "=", 
                  RowBox[{
                   RowBox[{"Cases", "[", 
                    RowBox[{
                    RowBox[{"Normal", "@", 
                    RowBox[{"flow", "[", 
                    RowBox[{
                    RowBox[{"Normal", "[", 
                    RowBox[{"DeleteCases", "[", 
                    RowBox[{
                    RowBox[{"vertex", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", "\"\<ext\>\""}], "]"}
                    ], "]"}], "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "2"}], "]"}], "]"}], "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"a_", "->", 
                    RowBox[{"vertex", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], ")"}], ":>", "a"}]}], 
                    "]"}], "[", 
                   RowBox[{"[", "1", "]"}], "]"}]}], "}"}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{"vert1I", "[", 
                 RowBox[{
                  RowBox[{"ToExpression", "[", 
                   RowBox[{"\"\<\[CapitalDelta]\>\"", "<>", 
                    RowBox[{"ToString", "[", 
                    RowBox[{
                    RowBox[{"DeleteCases", "[", 
                    RowBox[{
                    RowBox[{"Cases", "[", 
                    RowBox[{
                    RowBox[{"Normal", "[", 
                    RowBox[{"vertex", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"a_", "->", "\"\<ext\>\""}], ")"}], ":>", "a"}]}],
                     "]"}], ",", "flowing"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "]"}], ",", 
                  RowBox[{"ToExpression", "[", 
                   RowBox[{"\"\<\[CapitalDelta]\>\"", "<>", 
                    RowBox[{"ToString", "[", "flowing", "]"}]}], "]"}], ",", 
                  RowBox[{"h", "@@", 
                   RowBox[{"(", 
                    RowBox[{"Sort", "[", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"vertex", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"Normal", "[", 
                    RowBox[{"DeleteCases", "[", 
                    RowBox[{
                    RowBox[{"vertex", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", "\"\<ext\>\""}], 
                    "]"}], "]"}], "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "2"}], "]"}], "]"}]}], "}"}], "]"}], 
                    ")"}]}], ",", 
                  RowBox[{"n", "@@", 
                   RowBox[{"(", 
                    RowBox[{"Sort", "[", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"vertex", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"Normal", "[", 
                    RowBox[{"DeleteCases", "[", 
                    RowBox[{
                    RowBox[{"vertex", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", "\"\<ext\>\""}], 
                    "]"}], "]"}], "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "2"}], "]"}], "]"}]}], "}"}], "]"}], 
                    ")"}]}]}], "]"}]}], "\[IndentingNewLine]", "]"}], ",", 
              "\[IndentingNewLine]", "1", ",", "\[IndentingNewLine]", "\t", 
              RowBox[{"vert2I", "[", 
               RowBox[{
                RowBox[{"ToExpression", "[", 
                 RowBox[{"\"\<\[CapitalDelta]\>\"", "<>", 
                  RowBox[{"ToString", "[", 
                   RowBox[{
                    RowBox[{"Cases", "[", 
                    RowBox[{
                    RowBox[{"Normal", "[", 
                    RowBox[{"vertex", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"a_", "->", "\"\<ext\>\""}], ")"}], ":>", "a"}]}],
                     "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "]"}], ",", 
                RowBox[{"h", "@@", 
                 RowBox[{"(", 
                  RowBox[{"Sort", "[", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"DeleteCases", "[", 
                    RowBox[{
                    RowBox[{"vertex", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", "\"\<ext\>\""}], 
                    "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", 
                    RowBox[{"vertex", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "}"}], "]"}], ")"}]}], 
                ",", 
                RowBox[{"h", "@@", 
                 RowBox[{"(", 
                  RowBox[{"Sort", "[", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"DeleteCases", "[", 
                    RowBox[{
                    RowBox[{"vertex", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", "\"\<ext\>\""}], 
                    "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", 
                    RowBox[{"vertex", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "}"}], "]"}], ")"}]}], 
                ",", 
                RowBox[{"n", "@@", 
                 RowBox[{"(", 
                  RowBox[{"Sort", "[", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"DeleteCases", "[", 
                    RowBox[{
                    RowBox[{"vertex", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", "\"\<ext\>\""}], 
                    "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", 
                    RowBox[{"vertex", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "}"}], "]"}], ")"}]}], 
                ",", 
                RowBox[{"n", "@@", 
                 RowBox[{"(", 
                  RowBox[{"Sort", "[", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"DeleteCases", "[", 
                    RowBox[{
                    RowBox[{"vertex", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", "\"\<ext\>\""}], 
                    "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", 
                    RowBox[{"vertex", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "}"}], "]"}], ")"}]}]}],
                "]"}], ",", "\[IndentingNewLine]", "0", ",", 
              "\[IndentingNewLine]", "\t", 
              RowBox[{
               RowBox[{
                RowBox[{"vert3I", "[", 
                 RowBox[{
                  RowBox[{"h", "@@", 
                   RowBox[{"(", 
                    RowBox[{"Sort", "[", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"vertex", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"vertex", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "}"}], "]"}], ")"}]}], 
                  ",", 
                  RowBox[{"h", "@@", 
                   RowBox[{"(", 
                    RowBox[{"Sort", "[", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"vertex", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", 
                    RowBox[{"#", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "}"}], "]"}], ")"}]}], 
                  ",", 
                  RowBox[{"h", "@@", 
                   RowBox[{"(", 
                    RowBox[{"Sort", "[", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"vertex", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", 
                    RowBox[{"#", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "]"}], ")"}]}], 
                  ",", 
                  RowBox[{"n", "@@", 
                   RowBox[{"(", 
                    RowBox[{"Sort", "[", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"vertex", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"vertex", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "}"}], "]"}], ")"}]}], 
                  ",", 
                  RowBox[{"n", "@@", 
                   RowBox[{"(", 
                    RowBox[{"Sort", "[", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"vertex", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", 
                    RowBox[{"#", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "}"}], "]"}], ")"}]}], 
                  ",", 
                  RowBox[{"n", "@@", 
                   RowBox[{"(", 
                    RowBox[{"Sort", "[", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"vertex", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", 
                    RowBox[{"#", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "]"}], ")"}]}]}],
                  "]"}], "&"}], "@", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"MemberQ", "[", 
                  RowBox[{
                   RowBox[{"Keys", "@", 
                    RowBox[{"flow", "[", 
                    RowBox[{
                    RowBox[{"vertex", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "]"}]}], ",", 
                   RowBox[{
                    RowBox[{"Normal", "[", 
                    RowBox[{"vertex", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "]"}], "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"vertex", "[", 
                    RowBox[{"[", 
                    RowBox[{"2", ",", "2"}], "]"}], "]"}], ",", 
                   RowBox[{"vertex", "[", 
                    RowBox[{"[", 
                    RowBox[{"2", ",", "3"}], "]"}], "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"vertex", "[", 
                    RowBox[{"[", 
                    RowBox[{"2", ",", "3"}], "]"}], "]"}], ",", 
                   RowBox[{"vertex", "[", 
                    RowBox[{"[", 
                    RowBox[{"2", ",", "2"}], "]"}], "]"}]}], "}"}]}], 
                "]"}]}]}], "\[IndentingNewLine]", "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "flow", "]"}]}], "}"}]}], "]"}]}], "/.", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"replacement", "===", "Automatic"}], ",", 
         RowBox[{"autoRename", "[", "flow", "]"}], ",", "replacement"}], 
        "]"}]}]}], "]"}]}], "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8203220314950294`*^9, 3.8203220328234777`*^9}, {
   3.8203224874098167`*^9, 3.820322488695381*^9}, {3.8203227258318987`*^9, 
   3.820322726367435*^9}, {3.8203229019752197`*^9, 3.8203229024958267`*^9}, {
   3.8203229594124436`*^9, 3.8203229618279877`*^9}, 3.820479468648271*^9, {
   3.8998988160894766`*^9, 3.899898821323105*^9}, {3.8998988891921773`*^9, 
   3.8998989516065483`*^9}, {3.8998989933894663`*^9, 
   3.8998990412808843`*^9}, {3.899899102156788*^9, 3.8998991998918853`*^9}, {
   3.8998996187596827`*^9, 3.899899622201383*^9}, {3.8999040028973475`*^9, 
   3.899904046556541*^9}, {3.905693155254596*^9, 3.9056931560483737`*^9}, {
   3.9056931956866407`*^9, 3.905693197787427*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"4b27e33b-fb72-4a2c-9770-cda3a56a7453"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Summary", "Chapter",
 CellChangeTimes->{{3.905700316728811*^9, 3.905700318532159*^9}, {
  3.9057009564957976`*^9, 
  3.9057009572359667`*^9}},ExpressionUUID->"7e21fe04-b354-4de1-9dfe-\
a9e63425745d"],

Cell["\<\
The code from this notebook can be used to work out with a one-line command \
the conformal blocks or the Casimir equations for any arbitrary channel in 1d \
starting simply from the OPE diagram.

Example, for the six-point snowflake channel:\
\>", "Text",
 CellChangeTimes->{{3.905700320234644*^9, 3.9057004388497934`*^9}, {
  3.9057005524569197`*^9, 
  3.9057005882313128`*^9}},ExpressionUUID->"d55c8c38-a086-48b5-91a2-\
96e65313a992"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"snowflakeGraph", "=", 
  RowBox[{"Graph", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"1", "<->", "\"\<a\>\""}], ",", 
      RowBox[{"\"\<a\>\"", "<->", "2"}], ",", 
      RowBox[{"\"\<a\>\"", "<->", "\"\<o\>\""}], ",", 
      RowBox[{"\"\<o\>\"", "<->", "\"\<b\>\""}], ",", 
      RowBox[{"\"\<o\>\"", "<->", "\"\<c\>\""}], ",", 
      RowBox[{"\"\<b\>\"", "<->", "3"}], ",", 
      RowBox[{"\"\<b\>\"", "<->", "4"}], ",", 
      RowBox[{"\"\<c\>\"", "<->", "5"}], ",", 
      RowBox[{"\"\<c\>\"", "<->", "6"}]}], "}"}], ",", 
    RowBox[{"VertexLabels", "\[Rule]", "\"\<Name\>\""}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.905700443196294*^9, 3.905700446731001*^9}},
 CellLabel->
  "In[215]:=",ExpressionUUID->"ecf6084b-37de-4550-8e85-5f66c64b13f2"],

Cell[BoxData[
 GraphicsBox[
  NamespaceBox["NetworkGraphics",
   DynamicModuleBox[{Typeset`graph = HoldComplete[
     Graph[{1, "a", 2, "o", "b", "c", 3, 4, 5, 6}, {
      Null, {{1, 2}, {2, 3}, {2, 4}, {4, 5}, {4, 6}, {5, 7}, {5, 8}, {6, 9}, {
       6, 10}}}, {VertexLabels -> {"Name"}}]]}, 
    TagBox[GraphicsGroupBox[{
       {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
        ArrowBox[{{{0., 0.}, {0.34874291623145787`, 0.6974858324629157}}, {{
         0.34874291623145787`, 0.6974858324629157}, {0.6974858324629157, 
         0.}}, {{0.34874291623145787`, 0.6974858324629157}, {
         1.7437145811572892`, 1.3949716649258315`}}, {{1.7437145811572892`, 
         1.3949716649258315`}, {1.7437145811572892`, 0.6974858324629157}}, {{
         1.7437145811572892`, 1.3949716649258315`}, {3.1386862460831204`, 
         0.6974858324629157}}, {{1.7437145811572892`, 0.6974858324629157}, {
         1.3949716649258315`, 0.}}, {{1.7437145811572892`, 
         0.6974858324629157}, {2.092457497388747, 0.}}, {{3.1386862460831204`,
          0.6974858324629157}, {2.789943329851663, 0.}}, {{
         3.1386862460831204`, 0.6974858324629157}, {3.4874291623145783`, 
         0.}}}, 0.03363588404569365]}, 
       {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
        0.7]}], {DiskBox[{0., 0.}, 0.03363588404569365], 
         InsetBox["1", 
          Offset[{2, 2}, {0.03363588404569365, 0.03363588404569365}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0.34874291623145787, 0.6974858324629157}, 
          0.03363588404569365], 
         InsetBox["\<\"a\"\>", 
          Offset[{2, 2}, {0.38237880027715154, 0.7311217165086094}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0.6974858324629157, 0.}, 0.03363588404569365], 
         InsetBox["2", 
          Offset[{2, 2}, {0.7311217165086094, 0.03363588404569365}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.7437145811572892, 1.3949716649258315}, 
          0.03363588404569365], 
         InsetBox["\<\"o\"\>", 
          Offset[{2, 2}, {1.7773504652029828, 1.428607548971525}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.7437145811572892, 0.6974858324629157}, 
          0.03363588404569365], 
         InsetBox["\<\"b\"\>", 
          Offset[{2, 2}, {1.7773504652029828, 0.7311217165086094}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{3.1386862460831204, 0.6974858324629157}, 
          0.03363588404569365], 
         InsetBox["\<\"c\"\>", 
          Offset[{2, 2}, {3.1723221301288143, 0.7311217165086094}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.3949716649258315, 0.}, 0.03363588404569365], 
         InsetBox["3", 
          Offset[{2, 2}, {1.428607548971525, 0.03363588404569365}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{2.092457497388747, 0.}, 0.03363588404569365], 
         InsetBox["4", 
          Offset[{2, 2}, {2.126093381434441, 0.03363588404569365}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{2.789943329851663, 0.}, 0.03363588404569365], 
         InsetBox["5", 
          Offset[{2, 2}, {2.8235792138973568, 0.03363588404569365}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{3.4874291623145783, 0.}, 0.03363588404569365], 
         InsetBox["6", 
          Offset[{2, 2}, {3.521065046360272, 0.03363588404569365}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}}}],
     MouseAppearanceTag["NetworkGraphics"]],
    AllowKernelInitialization->False]],
  DefaultBaseStyle->{
   "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
  FormatType->TraditionalForm,
  FrameTicks->None]], "Output",
 CellChangeTimes->{3.9057004116336536`*^9, 3.905700447630165*^9},
 CellLabel->
  "Out[215]=",ExpressionUUID->"213f43b3-2d5b-4261-883e-e04f80682af7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TraditionalForm", "@", 
  RowBox[{"computeBlock", "[", 
   RowBox[{
    RowBox[{"graphToFlow", "@", "snowflakeGraph"}], ",", "Automatic"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.9057004516087885`*^9, 3.9057004645226727`*^9}, {
  3.905700533185171*^9, 3.905700534721216*^9}},
 CellLabel->
  "In[217]:=",ExpressionUUID->"58073859-c291-4485-88f7-527159e0d13c"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox["1", 
    RowBox[{
     RowBox[{"n1", "!"}], " ", 
     RowBox[{"n2", "!"}], " ", 
     RowBox[{"n3", "!"}], " ", 
     TemplateBox[{
       RowBox[{"2", " ", "h1"}], "n1"},
      "Pochhammer"], " ", 
     TemplateBox[{
       RowBox[{"2", " ", "h2"}], "n2"},
      "Pochhammer"], " ", 
     TemplateBox[{
       RowBox[{"2", " ", "h3"}], "n3"},
      "Pochhammer"]}]], 
   RowBox[{
    SuperscriptBox["z1", 
     RowBox[{"h1", "+", "n1"}]], " ", 
    SuperscriptBox["z2", 
     RowBox[{"h2", "+", "n2"}]], " ", 
    SuperscriptBox["z3", 
     RowBox[{"h3", "+", "n3"}]], " ", 
    TemplateBox[{
      RowBox[{"h1", "+", "\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], "n1"},
     "Pochhammer"], " ", 
    TemplateBox[{
      RowBox[{"h2", "+", "\[CapitalDelta]3", "-", "\[CapitalDelta]4"}], "n2"},
     "Pochhammer"], " ", 
    TemplateBox[{
      RowBox[{"h3", "+", "\[CapitalDelta]5", "-", "\[CapitalDelta]6"}], "n3"},
     "Pochhammer"], " ", 
    TemplateBox[{
      RowBox[{
        RowBox[{"-", "h1"}], "+", "h2", "+", "h3", "-", "n1"}], "n2"},
     "Pochhammer"], " ", 
    TemplateBox[{
      RowBox[{"h1", "+", "h2", "-", "h3", "-", "n3"}], "n1"},
     "Pochhammer"], " ", 
    TemplateBox[{
      RowBox[{"h1", "-", "h2", "+", "h3", "-", "n2"}], "n3"},
     "Pochhammer"], " ", 
    TagBox[
     TagBox[
      RowBox[{
       RowBox[{
        SubscriptBox["\[InvisiblePrefixScriptBase]", "4"], 
        SubscriptBox["F", "3"]}], "\[InvisibleApplication]", 
       RowBox[{"(", 
        RowBox[{
         TagBox[
          TagBox[
           RowBox[{
            TagBox[
             RowBox[{"h1", "+", "h2", "+", "h3", "-", "1"}],
             HypergeometricPFQ,
             Editable->True,
             Selectable->True], ",", 
            TagBox[
             RowBox[{"-", "n1"}],
             HypergeometricPFQ,
             Editable->True,
             Selectable->True], ",", 
            TagBox[
             RowBox[{"-", "n2"}],
             HypergeometricPFQ,
             Editable->True,
             Selectable->True], ",", 
            TagBox[
             RowBox[{"-", "n3"}],
             HypergeometricPFQ,
             Editable->True,
             Selectable->True]}],
           InterpretTemplate[{
             SlotSequence[1]}& ]],
          HypergeometricPFQ,
          Editable->False,
          Selectable->False], ";", 
         TagBox[
          TagBox[
           RowBox[{
            TagBox[
             RowBox[{
              RowBox[{"-", "h1"}], "+", "h2", "+", "h3", "-", "n1"}],
             HypergeometricPFQ,
             Editable->True,
             Selectable->True], ",", 
            TagBox[
             RowBox[{"h1", "-", "h2", "+", "h3", "-", "n2"}],
             HypergeometricPFQ,
             Editable->True,
             Selectable->True], ",", 
            TagBox[
             RowBox[{"h1", "+", "h2", "-", "h3", "-", "n3"}],
             HypergeometricPFQ,
             Editable->True,
             Selectable->True]}],
           InterpretTemplate[{
             SlotSequence[1]}& ]],
          HypergeometricPFQ,
          Editable->False,
          Selectable->False], ";", 
         TagBox["1",
          HypergeometricPFQ,
          Editable->True,
          Selectable->True]}], ")"}]}],
      InterpretTemplate[HypergeometricPFQ[#, #2, #3]& ],
      Editable->False,
      Selectable->False],
     HypergeometricPFQ]}]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.905700465115883*^9, 3.905700535416215*^9},
 CellLabel->
  "Out[217]//TraditionalForm=",ExpressionUUID->"0a1fa813-2ba6-438f-b809-\
1631102583f5"]
}, Open  ]],

Cell["\<\
Summed over n1,n2,n3, the previous expression corresponds to the six-point \
snowflake conformal blocks that diagonalize the following three Casimirs:\
\>", "Text",
 CellChangeTimes->{{3.905700474079667*^9, 3.905700507779339*^9}, {
  3.90570068575321*^9, 
  3.9057006936318665`*^9}},ExpressionUUID->"90215be8-c9e4-452a-8653-\
f93c1be0ba16"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TableForm", "@", 
  RowBox[{"Table", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"quadCasOneD", "[", 
       RowBox[{"#", ",", "generators", ",", 
        RowBox[{"findReplacement", "[", 
         RowBox[{"#", ",", "Automatic", ",", "Automatic"}], "]"}]}], "]"}], 
      "&"}], "@", 
     RowBox[{"(", 
      RowBox[{"graphToFlow", "@", "snowflakeGraph"}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"generators", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"5", ",", "6"}], "}"}]}], "}"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9057006149738884`*^9, 3.905700650722005*^9}, {
  3.905700699328204*^9, 3.9057007484464035`*^9}, {3.9057007979127846`*^9, 
  3.9057008192304993`*^9}, {3.9057008810122194`*^9, 3.9057008929648037`*^9}},
 CellLabel->
  "In[225]:=",ExpressionUUID->"2e81e8bb-e607-487a-8abe-ebd6558ddd17"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      RowBox[{
       RowBox[{"z1", " ", "z2", " ", 
        RowBox[{"(", 
         RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"\[CapitalDelta]3", "-", "\[CapitalDelta]4"}], ")"}], " ", 
        RowBox[{"F", "[", 
         RowBox[{"z1", ",", "z2", ",", "z3"}], "]"}]}], "+", 
       RowBox[{"z1", " ", "z3", " ", 
        RowBox[{"(", 
         RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], ")"}], " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"z1", ",", "z2", ",", "z3"}], "]"}]}], "+", 
       RowBox[{"z1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z2"}], ")"}], " ", "z2", " ", 
        RowBox[{"(", 
         RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], ")"}], " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"z1", ",", "z2", ",", "z3"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", "\[CapitalDelta]1", "+", 
          "\[CapitalDelta]2", "+", 
          RowBox[{"z2", " ", "\[CapitalDelta]3"}], "-", 
          RowBox[{"z2", " ", "\[CapitalDelta]4"}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"z1", ",", "z2", ",", "z3"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z3", " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"z1", ",", "z2", ",", "z3"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z2"}], ")"}], " ", "z2", " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"z1", ",", "z2", ",", "z3"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z1"}], ")"}], " ", 
        SuperscriptBox["z1", "2"], " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"z1", ",", "z2", ",", "z3"}], "]"}]}]}]},
     {
      RowBox[{
       RowBox[{"z2", " ", "z3", " ", 
        RowBox[{"(", 
         RowBox[{"\[CapitalDelta]3", "-", "\[CapitalDelta]4"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"\[CapitalDelta]5", "-", "\[CapitalDelta]6"}], ")"}], " ", 
        RowBox[{"F", "[", 
         RowBox[{"z1", ",", "z2", ",", "z3"}], "]"}]}], "+", 
       RowBox[{"z2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z3"}], ")"}], " ", "z3", " ", 
        RowBox[{"(", 
         RowBox[{"\[CapitalDelta]3", "-", "\[CapitalDelta]4"}], ")"}], " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"z1", ",", "z2", ",", "z3"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["z2", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", "\[CapitalDelta]3", "+", 
          "\[CapitalDelta]4", "+", 
          RowBox[{"z3", " ", "\[CapitalDelta]5"}], "-", 
          RowBox[{"z3", " ", "\[CapitalDelta]6"}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"z1", ",", "z2", ",", "z3"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["z2", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z3"}], ")"}], " ", "z3", " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"z1", ",", "z2", ",", "z3"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z2"}], ")"}], " ", 
        SuperscriptBox["z2", "2"], " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"z1", ",", "z2", ",", "z3"}], "]"}]}], "+", 
       RowBox[{"z1", " ", "z2", " ", 
        RowBox[{"(", 
         RowBox[{"\[CapitalDelta]3", "-", "\[CapitalDelta]4"}], ")"}], " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"z1", ",", "z2", ",", "z3"}], "]"}]}], "+", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z2", "2"], " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"z1", ",", "z2", ",", "z3"}], "]"}]}]}]},
     {
      RowBox[{
       RowBox[{"z1", " ", "z3", " ", 
        RowBox[{"(", 
         RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"\[CapitalDelta]5", "-", "\[CapitalDelta]6"}], ")"}], " ", 
        RowBox[{"F", "[", 
         RowBox[{"z1", ",", "z2", ",", "z3"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["z3", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z1", " ", 
           RowBox[{"(", 
            RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], ")"}]}], 
          "-", "\[CapitalDelta]5", "+", "\[CapitalDelta]6"}], ")"}], " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"z1", ",", "z2", ",", "z3"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z3"}], ")"}], " ", 
        SuperscriptBox["z3", "2"], " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"z1", ",", "z2", ",", "z3"}], "]"}]}], "+", 
       RowBox[{"z2", " ", "z3", " ", 
        RowBox[{"(", 
         RowBox[{"\[CapitalDelta]5", "-", "\[CapitalDelta]6"}], ")"}], " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"z1", ",", "z2", ",", "z3"}], "]"}]}], "+", 
       RowBox[{"z2", " ", 
        SuperscriptBox["z3", "2"], " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"z1", ",", "z2", ",", "z3"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z1"}], ")"}], " ", "z1", " ", "z3", " ", 
        RowBox[{"(", 
         RowBox[{"\[CapitalDelta]5", "-", "\[CapitalDelta]6"}], ")"}], " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"z1", ",", "z2", ",", "z3"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z1"}], ")"}], " ", "z1", " ", 
        SuperscriptBox["z3", "2"], " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"z1", ",", "z2", ",", "z3"}], "]"}]}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   Column],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.905700641284855*^9, 3.9057006512512207`*^9}, {
   3.9057007392831783`*^9, 3.9057007490670958`*^9}, 3.905700820036886*^9, {
   3.905700883132309*^9, 3.9057008938000917`*^9}},
 CellLabel->
  "Out[225]//TableForm=",ExpressionUUID->"cde8b1e6-4ec8-45d1-8a79-\
83d833624cf3"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Detailed showcase of functions", "Chapter",
 CellChangeTimes->{{3.905693709914305*^9, 3.9056937134483957`*^9}, {
  3.905700147455523*^9, 
  3.905700149232583*^9}},ExpressionUUID->"56ecea97-d1b6-467a-bb45-\
4af3645d06c9"],

Cell["\<\
With the functions defined in this notebook, one can easily work out all the \
relevant quantities for one-dimensional blocks simply starting by a graph \
representing an OPE diagram.\
\>", "Text",
 CellChangeTimes->{{3.9056938805082846`*^9, 
  3.905693917340307*^9}},ExpressionUUID->"cd0cd4b7-5ff5-4d0d-a541-\
b389fb98e5cd"],

Cell[TextData[{
 "For example, let us consider a fifteen-point function drawn in the \
following diagram:\n ",
 Cell[BoxData[
  GraphicsBox[
   TagBox[RasterBox[CompressedData["
1:eJzt3Qm8zeXa//Eyz2PITIZKomeLBpQp1ZEQHYpKoYnwHGQXJ4qig2RITgjR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     "], {{0, 373.}, {470., 0}}, {0, 255},
     ColorFunction->RGBColor],
    BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
    Selectable->False],
   DefaultBaseStyle->"ImageGraphics",
   ImageSize->{237.5, Automatic},
   ImageSizeRaw->{470., 373.},
   PlotRange->{{0, 470.}, {0, 373.}}]], "Input",ExpressionUUID->
  "a71ed00b-f579-4d03-98dd-be209de9a42e"]
}], "Text",
 CellChangeTimes->{{3.9056939206988206`*^9, 3.9056939234453564`*^9}, {
  3.9056939821102347`*^9, 3.905693990084277*^9}, {3.905694090881709*^9, 
  3.905694158243842*^9}, {3.905694645471652*^9, 3.905694660149166*^9}, {
  3.905700251959693*^9, 
  3.90570026736864*^9}},ExpressionUUID->"3732cd13-9799-47c6-be15-\
a328f87ee546"],

Cell[CellGroupData[{

Cell["Flow diagrams from graphs", "Subsection",
 CellChangeTimes->{{3.9056951451326733`*^9, 
  3.9056951592736273`*^9}},ExpressionUUID->"d56c2ff1-22e6-4d4f-be9a-\
3b9978415381"],

Cell["\<\
We can define the diagram above in Mathematica via the following graph:\
\>", "Text",
 CellChangeTimes->{{3.9056942064052525`*^9, 3.9056942375815573`*^9}, {
  3.9056951651799726`*^9, 
  3.9056951683671274`*^9}},ExpressionUUID->"d039bcbc-0ac6-44c1-94d3-\
8540641e76b3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Graph", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1", "<->", "\"\<a\>\""}], ",", 
     RowBox[{"\"\<a\>\"", "<->", "2"}], ",", 
     RowBox[{"\"\<a\>\"", "<->", "\"\<b\>\""}], ",", 
     RowBox[{"\"\<b\>\"", "<->", "3"}], ",", 
     RowBox[{"\"\<b\>\"", "<->", "\"\<c\>\""}], ",", 
     RowBox[{"\"\<c\>\"", "<->", "4"}], ",", 
     RowBox[{"\"\<c\>\"", "<->", "\"\<o\>\""}], ",", 
     RowBox[{"\"\<d\>\"", "<->", "5"}], ",", 
     RowBox[{"\"\<d\>\"", "<->", "6"}], ",", 
     RowBox[{"\"\<d\>\"", "<->", "\"\<e\>\""}], ",", 
     RowBox[{"\"\<e\>\"", "<->", "7"}], ",", 
     RowBox[{"\"\<e\>\"", "<->", "\"\<f\>\""}], ",", 
     RowBox[{"\"\<f\>\"", "<->", "8"}], ",", 
     RowBox[{"\"\<f\>\"", "<->", "\"\<o\>\""}], ",", 
     RowBox[{"\"\<g\>\"", "<->", "9"}], ",", 
     RowBox[{"\"\<g\>\"", "<->", "10"}], ",", 
     RowBox[{"\"\<g\>\"", "<->", "\"\<h\>\""}], ",", 
     RowBox[{"\"\<h\>\"", "<->", "11"}], ",", 
     RowBox[{"\"\<h\>\"", "<->", "\"\<i\>\""}], ",", 
     RowBox[{"\"\<i\>\"", "<->", "12"}], ",", 
     RowBox[{"\"\<i\>\"", "<->", "\"\<j\>\""}], ",", 
     RowBox[{"\"\<j\>\"", "<->", "13"}], ",", 
     RowBox[{"\"\<j\>\"", "<->", "\"\<k\>\""}], ",", 
     RowBox[{"\"\<k\>\"", "<->", "14"}], ",", 
     RowBox[{"\"\<k\>\"", "<->", "\"\<l\>\""}], ",", 
     RowBox[{"\"\<l\>\"", "<->", "15"}], ",", 
     RowBox[{"\"\<l\>\"", "<->", "\"\<o\>\""}]}], "}"}], ",", 
   RowBox[{"VertexLabels", "\[Rule]", "\"\<Name\>\""}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9056942777939043`*^9, 3.905694357905078*^9}, {
  3.9056946894612536`*^9, 3.9056947451370974`*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"eee5a76c-f188-4f8f-b148-9906bd5464aa"],

Cell[BoxData[
 GraphicsBox[
  NamespaceBox["NetworkGraphics",
   DynamicModuleBox[{Typeset`graph = HoldComplete[
     Graph[{
      1, "a", 2, "b", 3, "c", 4, "o", "d", 5, 6, "e", 7, "f", 8, "g", 9, 10, 
       "h", 11, "i", 12, "j", 13, "k", 14, "l", 15}, {
      Null, {{1, 2}, {2, 3}, {2, 4}, {4, 5}, {4, 6}, {6, 7}, {6, 8}, {9, 
       10}, {9, 11}, {9, 12}, {12, 13}, {12, 14}, {14, 15}, {14, 8}, {16, 
       17}, {16, 18}, {16, 19}, {19, 20}, {19, 21}, {21, 22}, {21, 23}, {23, 
       24}, {23, 25}, {25, 26}, {25, 27}, {27, 28}, {27, 8}}}, {
      VertexLabels -> {"Name"}}]]}, 
    TagBox[GraphicsGroupBox[{
       {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
        ArrowBox[CompressedData["
1:eJxTTMoPSmVmYGCQBmImKIaBLYyFcSnlL+w3gukb9pvA9A8c/Bf2+NW/sHc9
eMWtO5LJAZ0PoT/hVI8qz4HB3wjVh0u9rBNvme3Uf/ZyYJoPg1/9cNGl8gxW
B1zqmYzUDI7z8kLNFYLLo7r3B9z/6PIwdxGSx0Wjug9TPbr70fkbUcKNCc6H
uQemHhbv6PLPFe1fBbRxE5SHuQ+dLwsNR1zqYfIw96HztTa+ZRC9JIBTPao8
BwYfFm+41MPk5VDMRfATLu7uYXwojFM9evpA50PCVxSuHgDSU0uT
         "], 0.045024252374206666`]}, 
       {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
        0.7]}], {DiskBox[{0., 0.764574226814196}, 0.045024252374206666], 
         InsetBox["1", 
          Offset[{2, 2}, {0.045024252374206666, 0.8095984791884027}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0.3822871134070978, 1.5291484536283915}, 
          0.045024252374206666], 
         InsetBox["\<\"a\"\>", 
          Offset[{2, 2}, {0.42731136578130446, 1.574172706002598}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0.7645742268141956, 0.764574226814196}, 
          0.045024252374206666], 
         InsetBox["2", 
          Offset[{2, 2}, {0.8095984791884023, 0.8095984791884027}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0.7645742268141956, 2.293722680442587}, 
          0.045024252374206666], 
         InsetBox["\<\"b\"\>", 
          Offset[{2, 2}, {0.8095984791884023, 2.3387469328167936}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.1468613402212935, 1.5291484536283915}, 
          0.045024252374206666], 
         InsetBox["3", Offset[{2, 2}, {1.1918855925955, 1.574172706002598}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.1468613402212935, 3.058296907256783}, 
          0.045024252374206666], 
         InsetBox["\<\"c\"\>", 
          Offset[{2, 2}, {1.1918855925955, 3.1033211596309895}], ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.5291484536283912, 2.293722680442587}, 
          0.045024252374206666], 
         InsetBox["4", 
          Offset[{2, 2}, {1.5741727060025978, 2.3387469328167936}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.911435567035489, 3.8228711340709784}, 
          0.045024252374206666], 
         InsetBox["\<\"o\"\>", 
          Offset[{2, 2}, {1.9564598194096956, 3.867895386445185}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.911435567035489, 1.5291484536283915}, 
          0.045024252374206666], 
         InsetBox["\<\"d\"\>", 
          Offset[{2, 2}, {1.9564598194096956, 1.574172706002598}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.5291484536283912, 0.764574226814196}, 
          0.045024252374206666], 
         InsetBox["5", 
          Offset[{2, 2}, {1.5741727060025978, 0.8095984791884027}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{2.293722680442587, 0.764574226814196}, 
          0.045024252374206666], 
         InsetBox["6", 
          Offset[{2, 2}, {2.3387469328167936, 0.8095984791884027}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{2.293722680442587, 2.293722680442587}, 
          0.045024252374206666], 
         InsetBox["\<\"e\"\>", 
          Offset[{2, 2}, {2.3387469328167936, 2.3387469328167936}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{2.6760097938496847, 1.5291484536283915}, 
          0.045024252374206666], 
         InsetBox["7", 
          Offset[{2, 2}, {2.7210340462238913, 1.574172706002598}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{2.6760097938496847, 3.058296907256783}, 
          0.045024252374206666], 
         InsetBox["\<\"f\"\>", 
          Offset[{2, 2}, {2.7210340462238913, 3.1033211596309895}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{3.0582969072567825, 2.293722680442587}, 
          0.045024252374206666], 
         InsetBox["8", 
          Offset[{2, 2}, {3.103321159630989, 2.3387469328167936}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{3.0582969072567825, 0.764574226814196}, 
          0.045024252374206666], 
         InsetBox["\<\"g\"\>", 
          Offset[{2, 2}, {3.103321159630989, 0.8095984791884027}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{2.6760097938496847, 0.}, 0.045024252374206666], 
         InsetBox["9", 
          Offset[{2, 2}, {2.7210340462238913, 0.045024252374206666}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{3.4405840206638802, 0.}, 0.045024252374206666], 
         InsetBox["10", 
          Offset[{2, 2}, {3.485608273038087, 0.045024252374206666}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{3.4405840206638802, 1.5291484536283915}, 
          0.045024252374206666], 
         InsetBox["\<\"h\"\>", 
          Offset[{2, 2}, {3.485608273038087, 1.574172706002598}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{3.822871134070978, 0.764574226814196}, 
          0.045024252374206666], 
         InsetBox["11", 
          Offset[{2, 2}, {3.8678953864451846, 0.8095984791884027}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{3.822871134070978, 2.293722680442587}, 
          0.045024252374206666], 
         InsetBox["\<\"i\"\>", 
          Offset[{2, 2}, {3.8678953864451846, 2.3387469328167936}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{4.205158247478076, 1.5291484536283915}, 
          0.045024252374206666], 
         InsetBox["12", 
          Offset[{2, 2}, {4.250182499852283, 1.574172706002598}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{4.205158247478076, 3.058296907256783}, 
          0.045024252374206666], 
         InsetBox["\<\"j\"\>", Offset[{2, 2}, 
          {4.250182499852283, 3.1033211596309895}], ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{4.587445360885174, 2.293722680442587}, 
          0.045024252374206666], 
         InsetBox["13", 
          Offset[{2, 2}, {4.632469613259381, 2.3387469328167936}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{4.587445360885174, 3.8228711340709784}, 
          0.045024252374206666], 
         InsetBox["\<\"k\"\>", 
          Offset[{2, 2}, {4.632469613259381, 3.867895386445185}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{4.969732474292272, 3.058296907256783}, 
          0.045024252374206666], 
         InsetBox["14", 
          Offset[{2, 2}, {5.014756726666478, 3.1033211596309895}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{3.631727577367429, 4.587445360885174}, 
          0.045024252374206666], 
         InsetBox["\<\"l\"\>", 
          Offset[{2, 2}, {3.6767518297416357, 4.632469613259381}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{5.3520195876993695, 3.8228711340709784}, 
          0.045024252374206666], 
         InsetBox["15", 
          Offset[{2, 2}, {5.397043840073576, 3.867895386445185}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}}}],
     MouseAppearanceTag["NetworkGraphics"]],
    AllowKernelInitialization->False]],
  DefaultBaseStyle->{
   "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
  FormatType->TraditionalForm,
  FrameTicks->None]], "Output",
 CellChangeTimes->{3.9059521794260015`*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"64ed3d0a-2414-4c07-966a-4bddb4b027a6"]
}, Open  ]],

Cell["\<\
Important: In all the graphs of this notebook, as well as the flow diagrams, \
external legs have to be named with numbers, internal vertices with strings. \
Furthermore, to ensure convergence of the final expressions, and correct sign \
management, it must be possible to represent the diagram in a planar way, \
with points disposed in ascending or descending order along the perimeter of \
a circle. We implicitly assume x1>x2>x3>...>xn throughout this notebook.\
\>", "Text",
 CellDingbat->"\[LightBulb]",
 CellChangeTimes->{{3.8999969438633375`*^9, 3.8999969551127353`*^9}, {
  3.8999988198998632`*^9, 3.899998821354891*^9}, {3.905694386437001*^9, 
  3.9056943989687314`*^9}, {3.905695574823226*^9, 3.9056956444528704`*^9}, {
  3.9056956784016333`*^9, 3.9056957132355537`*^9}, {3.905696115795656*^9, 
  3.9056961407334366`*^9}},ExpressionUUID->"65197bcb-e460-4994-a976-\
f44f7a9054c6"],

Cell["\<\
The fundamental object that defines all of the conventions associated with \
one OPE diagram is its \[OpenCurlyDoubleQuote]flow\[CloseCurlyDoubleQuote] \
(conventional choice of all possible OPE limits). This notebook can \
automatically generate a choice for a flow, in case you do not want to \
specify one yourself, via the function graphToFlow:\
\>", "Text",
 CellChangeTimes->{{3.90569443793598*^9, 
  3.9056945908636208`*^9}},ExpressionUUID->"2c6c97ca-e2c4-4c37-8f99-\
5250bade055d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"flowFifteen", "=", 
  RowBox[{"graphToFlow", "@", "%"}]}]], "Input",
 CellChangeTimes->{{3.9059521621301565`*^9, 3.905952186750854*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"14b21b6e-5633-4e8b-8bc9-4dbfeba26617"],

Cell[BoxData[
 RowBox[{"\[LeftAssociation]", 
  RowBox[{
   RowBox[{"\<\"a\"\>", "\[Rule]", 
    RowBox[{"\[LeftAssociation]", 
     RowBox[{
      RowBox[{"1", "\[Rule]", "\<\"ext\"\>"}], ",", 
      RowBox[{"2", "\[Rule]", "\<\"ext\"\>"}], ",", 
      RowBox[{"3", "\[Rule]", "\<\"b\"\>"}]}], "\[RightAssociation]"}]}], ",", 
   RowBox[{"\<\"b\"\>", "\[Rule]", 
    RowBox[{"\[LeftAssociation]", 
     RowBox[{
      RowBox[{"2", "\[Rule]", "\<\"a\"\>"}], ",", 
      RowBox[{"4", "\[Rule]", "\<\"c\"\>"}], ",", 
      RowBox[{"3", "\[Rule]", "\<\"ext\"\>"}]}], "\[RightAssociation]"}]}], 
   ",", 
   RowBox[{"\<\"c\"\>", "\[Rule]", 
    RowBox[{"\[LeftAssociation]", 
     RowBox[{
      RowBox[{"3", "\[Rule]", "\<\"b\"\>"}], ",", 
      RowBox[{"15", "\[Rule]", "\<\"o\"\>"}], ",", 
      RowBox[{"4", "\[Rule]", "\<\"ext\"\>"}]}], "\[RightAssociation]"}]}], 
   ",", 
   RowBox[{"\<\"o\"\>", "\[Rule]", 
    RowBox[{"\[LeftAssociation]", 
     RowBox[{
      RowBox[{"4", "\[Rule]", "\<\"c\"\>"}], ",", 
      RowBox[{"8", "\[Rule]", "\<\"f\"\>"}], ",", 
      RowBox[{"15", "\[Rule]", "\<\"l\"\>"}]}], "\[RightAssociation]"}]}], 
   ",", 
   RowBox[{"\<\"d\"\>", "\[Rule]", 
    RowBox[{"\[LeftAssociation]", 
     RowBox[{
      RowBox[{"7", "\[Rule]", "\<\"e\"\>"}], ",", 
      RowBox[{"5", "\[Rule]", "\<\"ext\"\>"}], ",", 
      RowBox[{"6", "\[Rule]", "\<\"ext\"\>"}]}], "\[RightAssociation]"}]}], 
   ",", 
   RowBox[{"\<\"e\"\>", "\[Rule]", 
    RowBox[{"\[LeftAssociation]", 
     RowBox[{
      RowBox[{"8", "\[Rule]", "\<\"f\"\>"}], ",", 
      RowBox[{"6", "\[Rule]", "\<\"d\"\>"}], ",", 
      RowBox[{"7", "\[Rule]", "\<\"ext\"\>"}]}], "\[RightAssociation]"}]}], 
   ",", 
   RowBox[{"\<\"f\"\>", "\[Rule]", 
    RowBox[{"\[LeftAssociation]", 
     RowBox[{
      RowBox[{"4", "\[Rule]", "\<\"o\"\>"}], ",", 
      RowBox[{"7", "\[Rule]", "\<\"e\"\>"}], ",", 
      RowBox[{"8", "\[Rule]", "\<\"ext\"\>"}]}], "\[RightAssociation]"}]}], 
   ",", 
   RowBox[{"\<\"g\"\>", "\[Rule]", 
    RowBox[{"\[LeftAssociation]", 
     RowBox[{
      RowBox[{"11", "\[Rule]", "\<\"h\"\>"}], ",", 
      RowBox[{"9", "\[Rule]", "\<\"ext\"\>"}], ",", 
      RowBox[{"10", "\[Rule]", "\<\"ext\"\>"}]}], "\[RightAssociation]"}]}], 
   ",", 
   RowBox[{"\<\"h\"\>", "\[Rule]", 
    RowBox[{"\[LeftAssociation]", 
     RowBox[{
      RowBox[{"12", "\[Rule]", "\<\"i\"\>"}], ",", 
      RowBox[{"10", "\[Rule]", "\<\"g\"\>"}], ",", 
      RowBox[{"11", "\[Rule]", "\<\"ext\"\>"}]}], "\[RightAssociation]"}]}], 
   ",", 
   RowBox[{"\<\"i\"\>", "\[Rule]", 
    RowBox[{"\[LeftAssociation]", 
     RowBox[{
      RowBox[{"13", "\[Rule]", "\<\"j\"\>"}], ",", 
      RowBox[{"11", "\[Rule]", "\<\"h\"\>"}], ",", 
      RowBox[{"12", "\[Rule]", "\<\"ext\"\>"}]}], "\[RightAssociation]"}]}], 
   ",", 
   RowBox[{"\<\"j\"\>", "\[Rule]", 
    RowBox[{"\[LeftAssociation]", 
     RowBox[{
      RowBox[{"14", "\[Rule]", "\<\"k\"\>"}], ",", 
      RowBox[{"12", "\[Rule]", "\<\"i\"\>"}], ",", 
      RowBox[{"13", "\[Rule]", "\<\"ext\"\>"}]}], "\[RightAssociation]"}]}], 
   ",", 
   RowBox[{"\<\"k\"\>", "\[Rule]", 
    RowBox[{"\[LeftAssociation]", 
     RowBox[{
      RowBox[{"15", "\[Rule]", "\<\"l\"\>"}], ",", 
      RowBox[{"13", "\[Rule]", "\<\"j\"\>"}], ",", 
      RowBox[{"14", "\[Rule]", "\<\"ext\"\>"}]}], "\[RightAssociation]"}]}], 
   ",", 
   RowBox[{"\<\"l\"\>", "\[Rule]", 
    RowBox[{"\[LeftAssociation]", 
     RowBox[{
      RowBox[{"8", "\[Rule]", "\<\"o\"\>"}], ",", 
      RowBox[{"14", "\[Rule]", "\<\"k\"\>"}], ",", 
      RowBox[{"15", "\[Rule]", "\<\"ext\"\>"}]}], "\[RightAssociation]"}]}]}],
   "\[RightAssociation]"}]], "Output",
 CellChangeTimes->{
  3.905694576051651*^9, {3.905694818887476*^9, 3.9056948249748516`*^9}, 
   3.905952188204455*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"57bf3e1d-c709-4397-baff-5b3fa6c51061"]
}, Open  ]],

Cell[TextData[{
 "The flow can also be automatically drawn. The conventions of how to draw \
one are a bit different compared to the main paper. In the main paper, the \
fifteen-point diagram above is associated with the following flow diagram:\n",
 Cell[BoxData[
  GraphicsBox[
   TagBox[RasterBox[CompressedData["
1:eJzs3QmcVXXdP3ABwT2UTFwj9wW3RM0yJZe/JiZP0GMqJmbmEm654m6g4W6I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     "], {{0, 690.}, {943., 0}}, {0, 255},
     ColorFunction->RGBColor],
    BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
    Selectable->False],
   DefaultBaseStyle->"ImageGraphics",
   ImageSize->{379.5, Automatic},
   ImageSizeRaw->{943., 690.},
   PlotRange->{{0, 943.}, {0, 690.}}]], "Input",ExpressionUUID->
  "00b72e06-a2a8-410e-84af-5a96e14661fd"],
 "\nHere, instead of drawing interrupting lines between vertices, we draw the \
propagation of a coordinate in the diagram as an arrow, as follows:"
}], "Text",
 CellChangeTimes->{{3.9056948395367317`*^9, 3.905694916971073*^9}, {
  3.905694950972954*^9, 3.9056950613179245`*^9}, {3.9057083619312253`*^9, 
  3.9057083652026024`*^9}},ExpressionUUID->"6ceaa5ef-5c5f-4c56-bfe0-\
9bb90ebdb087"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"drawFlow", "@", "flowFifteen"}]], "Input",
 CellChangeTimes->{{3.9056949179757643`*^9, 3.905694920862702*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"4f5f3127-e9c9-483f-96b1-bd8b5a956645"],

Cell[BoxData[
 GraphicsBox[
  NamespaceBox["NetworkGraphics",
   DynamicModuleBox[{Typeset`graph = HoldComplete[
     Graph[{
      1, "a", 2, "b", "c", 3, "o", 4, "f", "l", "e", "d", 5, 6, 7, 8, "h", 
       "g", 9, 10, "i", 11, "j", 12, "k", 13, 14, 15}, {{{1, 2}, {3, 2}, {4, 
       2}, {2, 4}, {5, 4}, {6, 4}, {4, 5}, {7, 5}, {8, 5}, {5, 7}, {9, 7}, {
       10, 7}, {11, 12}, {13, 12}, {14, 12}, {9, 11}, {12, 11}, {15, 11}, {7, 
       9}, {11, 9}, {16, 9}, {17, 18}, {19, 18}, {20, 18}, {21, 17}, {18, 
       17}, {22, 17}, {23, 21}, {17, 21}, {24, 21}, {25, 23}, {21, 23}, {26, 
       23}, {10, 25}, {23, 25}, {27, 25}, {7, 10}, {25, 10}, {28, 10}}, 
       Null}, {EdgeLabels -> {
        DirectedEdge[4, "c"] -> 4, DirectedEdge["f", "e"] -> 8, 
         DirectedEdge["o", "c"] -> 15, DirectedEdge["f", "o"] -> 8, 
         DirectedEdge["l", "k"] -> 15, DirectedEdge["e", "f"] -> 7, 
         DirectedEdge[12, "i"] -> 12, DirectedEdge[14, "k"] -> 14, 
         DirectedEdge[5, "d"] -> 5, DirectedEdge[3, "b"] -> 3, 
         DirectedEdge["i", "j"] -> 12, DirectedEdge["j", "k"] -> 13, 
         DirectedEdge[6, "d"] -> 6, DirectedEdge["b", "a"] -> 3, 
         DirectedEdge["d", "e"] -> 6, DirectedEdge["b", "c"] -> 3, 
         DirectedEdge["a", "b"] -> 2, DirectedEdge["c", "b"] -> 4, 
         DirectedEdge["k", "l"] -> 14, DirectedEdge["o", "l"] -> 8, 
         DirectedEdge["h", "g"] -> 11, DirectedEdge[1, "a"] -> 1, 
         DirectedEdge[2, "a"] -> 2, DirectedEdge["j", "i"] -> 13, 
         DirectedEdge[9, "g"] -> 9, DirectedEdge[11, "h"] -> 11, 
         DirectedEdge["c", "o"] -> 4, DirectedEdge[13, "j"] -> 13, 
         DirectedEdge["h", "i"] -> 11, DirectedEdge["l", "o"] -> 15, 
         DirectedEdge["i", "h"] -> 12, DirectedEdge[15, "l"] -> 15, 
         DirectedEdge["o", "f"] -> 4, DirectedEdge["k", "j"] -> 14, 
         DirectedEdge[10, "g"] -> 10, DirectedEdge["e", "d"] -> 7, 
         DirectedEdge[7, "e"] -> 7, DirectedEdge[8, "f"] -> 8, 
         DirectedEdge["g", "h"] -> 10}, VertexLabels -> {"Name"}}]]}, 
    TagBox[GraphicsGroupBox[{
       {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[
        0.015677265206267423`], {
         ArrowBox[{{10.658383650528043`, 0.}, {10.388039085450181`, 
          0.6041672441837727}}, 0.06908125554646574], 
         InsetBox["1", {10.523211367989113, 0.30208362209188633}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[BezierCurveBox[{{10.388039085450181`, 0.6041672441837727}, {
          9.8959442901953, 0.804824692022705}, {9.619014565415688, 
          1.2584000732148113`}}], 0.06908125554646574], 
         InsetBox["2", {9.957730527400763, 0.8774519422968781}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{11.016152153700983`, 0.41105699216038083`}, {
          10.388039085450181`, 0.6041672441837727}}, 0.06908125554646574], 
         InsetBox["2", {10.702095619575582, 0.5076121181720767}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[BezierCurveBox[{{9.619014565415688, 1.2584000732148113`}, {
          10.111109360670532`, 1.0577426253758786`}, {10.388039085450181`, 
          0.6041672441837727}}], 0.06908125554646574], 
         InsetBox["3", {10.049323123465108, 0.9851153751017068}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[BezierCurveBox[{{9.619014565415688, 1.2584000732148113`}, {
          9.081837460458836, 1.548817152922171}, {8.821903875178696, 
          2.101389187610074}}], 0.06908125554646574], 
         InsetBox["3", {9.161449982289525, 1.6240968820958537}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[BezierCurveBox[{{8.821903875178696, 2.101389187610074}, {
          9.359080980135591, 1.8109721079026955`}, {9.619014565415688, 
          1.2584000732148113`}}], 0.06908125554646574], 
         InsetBox["4", {9.27946845830486, 1.7356923787290324}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[BezierCurveBox[{{8.821903875178696, 2.101389187610074}, {
          8.273499965311329, 2.441577369601821}, {8.034073389048473, 
          3.0408684191793993`}}], 0.06908125554646574], 
         InsetBox["4", {8.362225085903733, 2.5159806693656215}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{9.659860206854558, 0.7182861018801661}, {
          9.619014565415688, 1.2584000732148113`}}, 0.06908125554646574], 
         InsetBox["3", {9.639437386135123, 0.9883430875474887}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[BezierCurveBox[{{8.034073389048473, 3.0408684191793993`}, {
          8.582477298915844, 2.7006802371876066`}, {8.821903875178696, 
          2.101389187610074}}], 0.06908125554646574], 
         InsetBox["15", {8.493752178323437, 2.626276937423853}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[BezierCurveBox[{{8.034073389048473, 3.0408684191793993`}, {
          8.260944361514337, 3.6497152256987055`}, {8.804915594831801, 
          4.00504629565946}}], 0.06908125554646574], 
         InsetBox["4", {8.352002040586534, 3.5769163118242613}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[BezierCurveBox[{{8.034073389048473, 3.0408684191793993`}, {
          7.348476774114129, 2.803105585443998}, {6.655589564441331, 
          3.0187005719050912`}}], 0.06908125554646574], 
         InsetBox["8", {7.346383226054104, 2.9332906278197455}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{8.737513457605102, 1.630392506441592}, {8.821903875178696,
           2.101389187610074}}, 0.06908125554646574], 
         InsetBox["4", {8.7797086663919, 1.8658908470258329}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[BezierCurveBox[{{8.804915594831801, 4.00504629565946}, {
          8.578044622366102, 3.396199489140211}, {8.034073389048473, 
          3.0408684191793993`}}], 0.06908125554646574], 
         InsetBox["8", {8.486986943293742, 3.4689984030145964}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[BezierCurveBox[{{8.804915594831801, 4.00504629565946}, {
          9.060820994132063, 4.561665198088165}, {9.597158326150904, 
          4.8577301271395585`}}], 0.06908125554646574], 
         InsetBox["8", {9.141349092287745, 4.486845202591846}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[BezierCurveBox[{{6.655589564441331, 3.0187005719050912`}, {
          7.341186179375718, 3.2564634056404693`}, {8.034073389048473, 
          3.0408684191793993`}}], 0.06908125554646574], 
         InsetBox["15", {7.3432797274357, 3.1262783632647455}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[BezierCurveBox[{{6.655589564441331, 3.0187005719050912`}, {
          5.987426353887284, 2.7748715564612523`}, {5.304968696736225, 
          2.9752367503104837`}}], 0.06908125554646574], 
         InsetBox["15", {5.9833215981003995, 2.9024252003684303}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[BezierCurveBox[{{9.597158326150904, 4.8577301271395585`}, {
          9.341252926850919, 4.301111224710945}, {8.804915594831801, 
          4.00504629565946}}], 0.06908125554646574], 
         InsetBox["7", {9.26072482869496, 4.375931220207171}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[BezierCurveBox[{{9.597158326150904, 4.8577301271395585`}, {
          9.747006927923833, 5.368496909465248}, {10.17077490369135, 
          5.690611814576279}}], 0.06908125554646574], 
         InsetBox["7", {9.825664896800557, 5.314324131285749}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[BezierCurveBox[{{10.17077490369135, 5.690611814576279}, {
          10.020926301918555`, 5.179845032250811}, {9.597158326150904, 
          4.8577301271395585`}}], 0.06908125554646574], 
         InsetBox["6", {9.9422683330417, 5.234017810430087}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{10.75158598085958, 6.0246901500538925`}, {
          10.17077490369135, 5.690611814576279}}, 0.06908125554646574], 
         InsetBox["5", {10.461180442275467, 5.857650982315086}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{10.298546081347364`, 6.334818706674514}, {
          10.17077490369135, 5.690611814576279}}, 0.06908125554646574], 
         InsetBox["6", {10.234660492519357, 6.012715260625397}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{10.140400003152468`, 4.940969391154388}, {
          9.597158326150904, 4.8577301271395585`}}, 0.06908125554646574], 
         InsetBox["7", {9.868779164651686, 4.899349759146974}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{8.709262546173022, 4.485719332978625}, {8.804915594831801,
           4.00504629565946}}, 0.06908125554646574], 
         InsetBox["8", {8.757089070502412, 4.245382814319042}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[BezierCurveBox[{{1.6181494884348702`, 
          3.0492205598834268`}, {1.099406082638512, 2.959581652636}, {
          0.6287211009244364, 3.195347432041408}}], 0.06908125554646574], 
         InsetBox["11", {1.1132064136285948, 3.053024008836687}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[BezierCurveBox[{{1.6181494884348702`, 
          3.0492205598834268`}, {2.2014139630416247`, 3.2033866794346277`}, {
          2.7623256376576846`, 2.9812544372111947`}}], 0.06908125554646574], 
         InsetBox["11", {2.1949951916333337, 3.095329828992908}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[BezierCurveBox[{{0.6287211009244364, 3.195347432041408}, {
          1.147464506720861, 3.284986339288835}, {1.6181494884348702`, 
          3.0492205598834268`}}], 0.06908125554646574], 
         InsetBox["10", {1.133664175730712, 3.1915439830881485}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{0.0787912470839025, 3.547307551720738}, {
          0.6287211009244364, 3.195347432041408}}, 0.06908125554646574], 
         InsetBox["9", {0.3537561740041695, 3.3713274918810727}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{0., 2.9938007516582648`}, {0.6287211009244364, 
          3.195347432041408}}, 0.06908125554646574], 
         InsetBox["10", {0.3143605504622182, 3.0945740918498363}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[BezierCurveBox[{{2.7623256376576846`, 
          2.9812544372111947`}, {2.179061163050892, 2.8270883176600154`}, {
          1.6181494884348702`, 3.0492205598834268`}}], 0.06908125554646574], 
         InsetBox["12", {2.185479934459221, 2.9351451681017138}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[BezierCurveBox[{{2.7623256376576846`, 
          2.9812544372111947`}, {3.373757264352806, 3.2089132205434243`}, {
          4.000959962102352, 3.0292080962789765`}}], 0.06908125554646574], 
         InsetBox["12", {3.378286043745274, 3.0919356694562126}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{1.1872730018380784`, 2.750439500426519}, {
          1.6181494884348702`, 3.0492205598834268`}}, 0.06908125554646574], 
         InsetBox["11", {1.4027112451364743, 2.899830030154973}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[BezierCurveBox[{{4.000959962102352, 3.0292080962789765`}, {
          3.3895283354073364`, 2.8015493129467544`}, {2.7623256376576846`, 
          2.9812544372111947`}}], 0.06908125554646574], 
         InsetBox["13", {3.3849995560147628, 2.918526864033959}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[BezierCurveBox[{{4.000959962102352, 3.0292080962789765`}, {
          4.66183941787679, 3.216654593951239}, {5.304968696736225, 
          2.9752367503104837`}}], 0.06908125554646574], 
         InsetBox["13", {4.656742323637083, 3.093503034719101}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{2.459882850092918, 2.572860043690292}, {
          2.7623256376576846`, 2.9812544372111947`}}, 0.06908125554646574], 
         InsetBox["12", {2.6111042438753014, 2.7770572404507434}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[BezierCurveBox[{{5.304968696736225, 2.9752367503104837`}, {
          5.973131907290442, 3.2190657657543285`}, {6.655589564441331, 
          3.0187005719050912`}}], 0.06908125554646574], 
         InsetBox["14", {5.977236663077155, 3.091512121847145}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[BezierCurveBox[{{5.304968696736225, 2.9752367503104837`}, {
          4.644089240961775, 2.7877902526382075`}, {4.000959962102352, 
          3.0292080962789765`}}], 0.06908125554646574], 
         InsetBox["14", {4.649186335201494, 2.910941811870359}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{3.7420823542744026`, 3.4588897208269223`}, {
          4.000959962102352, 3.0292080962789765`}}, 0.06908125554646574], 
         InsetBox["13", {3.8715211581883775, 3.2440489085529496}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{5.0883894232745, 2.5318939283907733`}, {5.304968696736225,
           2.9752367503104837`}}, 0.06908125554646574], 
         InsetBox["14", {5.196679060005362, 2.7535653393506285}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{6.409384900916392, 3.3828782780759443`}, {
          6.655589564441331, 3.0187005719050912`}}, 0.06908125554646574], 
         InsetBox["15", {6.532487232678862, 3.2007894249905178}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}}, 
       {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
        0.7]}], {DiskBox[{10.658383650528043, 0.}, 0.06908125554646574], 
         InsetBox["1", 
          Offset[{2, 2}, {10.727464906074509, 0.06908125554646574}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{10.388039085450181, 0.6041672441837727}, 
          0.06908125554646574], 
         InsetBox["\<\"a\"\>", 
          Offset[{2, 2}, {10.457120340996648, 0.6732484997302384}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{11.016152153700983, 0.41105699216038083}, 
          0.06908125554646574], 
         InsetBox["2", 
          Offset[{2, 2}, {11.085233409247449, 0.48013824770684654}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{9.619014565415688, 1.2584000732148113}, 
          0.06908125554646574], 
         InsetBox["\<\"b\"\>", 
          Offset[{2, 2}, {9.688095820962154, 1.327481328761277}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{8.821903875178696, 2.101389187610074}, 0.06908125554646574],
          InsetBox["\<\"c\"\>", 
          Offset[{2, 2}, {8.890985130725163, 2.17047044315654}], ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{9.659860206854558, 0.7182861018801661}, 
          0.06908125554646574], 
         InsetBox["3", 
          Offset[{2, 2}, {9.728941462401025, 0.7873673574266318}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{8.034073389048473, 3.0408684191793993}, 
          0.06908125554646574], 
         InsetBox["\<\"o\"\>", 
          Offset[{2, 2}, {8.10315464459494, 3.1099496747258653}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{8.737513457605102, 1.630392506441592}, 0.06908125554646574],
          InsetBox["4", 
          Offset[{2, 2}, {8.806594713151568, 1.6994737619880578}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{8.804915594831801, 4.00504629565946}, 0.06908125554646574], 
         InsetBox["\<\"f\"\>", 
          Offset[{2, 2}, {8.873996850378267, 4.074127551205925}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{6.655589564441331, 3.0187005719050912}, 
          0.06908125554646574], 
         InsetBox["\<\"l\"\>", 
          Offset[{2, 2}, {6.7246708199877965, 3.087781827451557}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{9.597158326150904, 4.8577301271395585}, 
          0.06908125554646574], 
         InsetBox["\<\"e\"\>", 
          Offset[{2, 2}, {9.66623958169737, 4.926811382686024}], ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{10.17077490369135, 5.690611814576279}, 0.06908125554646574],
          InsetBox["\<\"d\"\>", 
          Offset[{2, 2}, {10.239856159237817, 5.7596930701227445}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{10.75158598085958, 6.0246901500538925}, 
          0.06908125554646574], 
         InsetBox["5", 
          Offset[{2, 2}, {10.820667236406047, 6.093771405600358}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{10.298546081347364, 6.334818706674514}, 
          0.06908125554646574], 
         InsetBox["6", Offset[{2, 2}, {10.36762733689383, 6.403899962220979}],
           ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{10.140400003152468, 4.940969391154388}, 
          0.06908125554646574], 
         InsetBox["7", 
          Offset[{2, 2}, {10.209481258698935, 5.010050646700853}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{8.709262546173022, 4.485719332978625}, 0.06908125554646574],
          InsetBox["8", Offset[{2, 2}, {8.778343801719489, 4.55480058852509}],
           ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.6181494884348702, 3.0492205598834268}, 
          0.06908125554646574], 
         InsetBox["\<\"h\"\>", 
          Offset[{2, 2}, {1.6872307439813359, 3.1183018154298927}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0.6287211009244364, 3.195347432041408}, 
          0.06908125554646574], 
         InsetBox["\<\"g\"\>", 
          Offset[{2, 2}, {0.6978023564709022, 3.264428687587874}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0.0787912470839025, 3.547307551720738}, 
          0.06908125554646574], 
         InsetBox["9", 
          Offset[{2, 2}, {0.14787250263036825, 3.616388807267204}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0., 2.9938007516582648}, 0.06908125554646574], 
         InsetBox["10", 
          Offset[{2, 2}, {0.06908125554646574, 3.0628820072047307}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{2.7623256376576846, 2.9812544372111947}, 
          0.06908125554646574], 
         InsetBox["\<\"i\"\>", 
          Offset[{2, 2}, {2.8314068932041505, 3.0503356927576606}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.1872730018380784, 2.750439500426519}, 
          0.06908125554646574], 
         InsetBox["11", 
          Offset[{2, 2}, {1.256354257384544, 2.819520755972985}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{4.000959962102352, 3.0292080962789765}, 
          0.06908125554646574], 
         InsetBox["\<\"j\"\>", 
          Offset[{2, 2}, {4.070041217648818, 3.0982893518254424}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{2.459882850092918, 2.572860043690292}, 0.06908125554646574],
          InsetBox["12", 
          Offset[{2, 2}, {2.528964105639384, 2.641941299236758}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{5.304968696736225, 2.9752367503104837}, 
          0.06908125554646574], 
         InsetBox["\<\"k\"\>", 
          Offset[{2, 2}, {5.37404995228269, 3.0443180058569497}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{3.7420823542744026, 3.4588897208269223}, 
          0.06908125554646574], 
         InsetBox["13", 
          Offset[{2, 2}, {3.8111636098208685, 3.527970976373388}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{5.0883894232745, 2.5318939283907733}, 0.06908125554646574], 
         InsetBox["14", 
          Offset[{2, 2}, {5.157470678820966, 2.6009751839372393}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{6.409384900916392, 3.3828782780759443}, 
          0.06908125554646574], 
         InsetBox["15", 
          Offset[{2, 2}, {6.478466156462858, 3.4519595336224103}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}}}],
     MouseAppearanceTag["NetworkGraphics"]],
    AllowKernelInitialization->False]],
  DefaultBaseStyle->{
   "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
  FormatType->TraditionalForm,
  FrameTicks->None,
  ImageSize->{537.75, Automatic}]], "Output",
 CellChangeTimes->{3.90569492186547*^9, 3.905952196957485*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"fbc989b3-a621-4502-be8a-611b387ac4dd"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Cross-ratios", "Subsection",
 CellChangeTimes->{{3.9056951897706327`*^9, 
  3.9056951915494013`*^9}},ExpressionUUID->"7a09104c-2c3b-4fe4-809a-\
7c2a61bf8a8f"],

Cell["\<\
Cross-ratios are automatically defined once a flow is specified. With the \
automatic flow defined above, we have the following definition of \
cross-ratios (one per pair of neighboring vertices):\
\>", "Text",
 CellChangeTimes->{{3.9056952090744114`*^9, 
  3.9056952409711685`*^9}},ExpressionUUID->"45e4ff9c-8269-42b6-a474-\
60d3c0516ca1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ucrossFlowOneD", "@", "flowFifteen"}]], "Input",
 CellChangeTimes->{{3.905695242867378*^9, 3.905695245749999*^9}},
 CellLabel->
  "In[127]:=",ExpressionUUID->"2c75e8fb-4e73-4d01-a3b7-4655b2934baf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"u", "[", 
     RowBox[{"\<\"a\"\>", ",", "\<\"b\"\>"}], "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"x1", "-", "x2"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"x3", "-", "x4"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"x1", "-", "x3"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"x2", "-", "x4"}], ")"}]}]]}], ",", 
   RowBox[{
    RowBox[{"u", "[", 
     RowBox[{"\<\"b\"\>", ",", "\<\"c\"\>"}], "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"x2", "-", "x3"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "x15"}], "+", "x4"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "x15"}], "+", "x3"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"x2", "-", "x4"}], ")"}]}]]}], ",", 
   RowBox[{
    RowBox[{"u", "[", 
     RowBox[{"\<\"c\"\>", ",", "\<\"o\"\>"}], "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"x3", "-", "x4"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"x15", "-", "x8"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "x15"}], "+", "x3"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"x4", "-", "x8"}], ")"}]}]]}], ",", 
   RowBox[{
    RowBox[{"u", "[", 
     RowBox[{"\<\"d\"\>", ",", "\<\"e\"\>"}], "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"x5", "-", "x6"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"x7", "-", "x8"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"x5", "-", "x7"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"x6", "-", "x8"}], ")"}]}]]}], ",", 
   RowBox[{
    RowBox[{"u", "[", 
     RowBox[{"\<\"e\"\>", ",", "\<\"f\"\>"}], "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"x6", "-", "x7"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "x4"}], "+", "x8"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "x4"}], "+", "x7"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"x6", "-", "x8"}], ")"}]}]]}], ",", 
   RowBox[{
    RowBox[{"u", "[", 
     RowBox[{"\<\"f\"\>", ",", "\<\"o\"\>"}], "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"x15", "-", "x4"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "x7"}], "+", "x8"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"x4", "-", "x7"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"x15", "-", "x8"}], ")"}]}]]}], ",", 
   RowBox[{
    RowBox[{"u", "[", 
     RowBox[{"\<\"g\"\>", ",", "\<\"h\"\>"}], "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"x11", "-", "x12"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "x10"}], "+", "x9"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"x10", "-", "x12"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "x11"}], "+", "x9"}], ")"}]}]]}], ",", 
   RowBox[{
    RowBox[{"u", "[", 
     RowBox[{"\<\"h\"\>", ",", "\<\"i\"\>"}], "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"x10", "-", "x11"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"x12", "-", "x13"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"x10", "-", "x12"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"x11", "-", "x13"}], ")"}]}]]}], ",", 
   RowBox[{
    RowBox[{"u", "[", 
     RowBox[{"\<\"i\"\>", ",", "\<\"j\"\>"}], "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"x11", "-", "x12"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"x13", "-", "x14"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"x11", "-", "x13"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"x12", "-", "x14"}], ")"}]}]]}], ",", 
   RowBox[{
    RowBox[{"u", "[", 
     RowBox[{"\<\"j\"\>", ",", "\<\"k\"\>"}], "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"x12", "-", "x13"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"x14", "-", "x15"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"x12", "-", "x14"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"x13", "-", "x15"}], ")"}]}]]}], ",", 
   RowBox[{
    RowBox[{"u", "[", 
     RowBox[{"\<\"k\"\>", ",", "\<\"l\"\>"}], "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"x13", "-", "x14"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"x15", "-", "x8"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"x13", "-", "x15"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"x14", "-", "x8"}], ")"}]}]]}], ",", 
   RowBox[{
    RowBox[{"u", "[", 
     RowBox[{"\<\"l\"\>", ",", "\<\"o\"\>"}], "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "x14"}], "+", "x15"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"x4", "-", "x8"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "x15"}], "+", "x4"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "x14"}], "+", "x8"}], ")"}]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.905695246248452*^9, 3.905697685408303*^9},
 CellLabel->
  "Out[127]=",ExpressionUUID->"5913e6e5-3ce1-4381-bb9c-c026e467fa2b"]
}, Open  ]],

Cell["\<\
It will be useful to invert the relation above to express \
conformally-invariant objects in terms of cross-ratios. This can be done via \
the function\
\>", "Text",
 CellChangeTimes->{{3.9056954097066507`*^9, 
  3.9056954580510225`*^9}},ExpressionUUID->"0aa70f18-e78d-4e23-996d-\
7e4d89ccd417"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"findReplacement", "[", "flowFifteen", "]"}]], "Input",
 CellChangeTimes->{{3.905695442387988*^9, 3.9056954455512857`*^9}},
 CellLabel->
  "In[128]:=",ExpressionUUID->"0ebd5e24-87af-4a70-9f14-6212016fb3ad"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"x13", "\[Rule]", "10"}], ",", 
   RowBox[{"x14", "\[Rule]", "1"}], ",", 
   RowBox[{"x15", "\[Rule]", "0"}], ",", 
   RowBox[{"x8", "\[Rule]", 
    FractionBox[
     RowBox[{"10", " ", 
      RowBox[{"u", "[", 
       RowBox[{"\<\"k\"\>", ",", "\<\"l\"\>"}], "]"}]}], 
     RowBox[{
      RowBox[{"-", "9"}], "+", 
      RowBox[{"10", " ", 
       RowBox[{"u", "[", 
        RowBox[{"\<\"k\"\>", ",", "\<\"l\"\>"}], "]"}]}]}]]}], ",", 
   RowBox[{"x4", "\[Rule]", 
    FractionBox[
     RowBox[{"10", " ", 
      RowBox[{"u", "[", 
       RowBox[{"\<\"k\"\>", ",", "\<\"l\"\>"}], "]"}]}], 
     RowBox[{
      RowBox[{"-", "9"}], "+", 
      RowBox[{"10", " ", 
       RowBox[{"u", "[", 
        RowBox[{"\<\"k\"\>", ",", "\<\"l\"\>"}], "]"}]}], "+", 
      RowBox[{"9", " ", 
       RowBox[{"u", "[", 
        RowBox[{"\<\"l\"\>", ",", "\<\"o\"\>"}], "]"}]}]}]]}], ",", 
   RowBox[{"x12", "\[Rule]", 
    FractionBox[
     RowBox[{"10", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"u", "[", 
         RowBox[{"\<\"j\"\>", ",", "\<\"k\"\>"}], "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"10", " ", 
       RowBox[{"u", "[", 
        RowBox[{"\<\"j\"\>", ",", "\<\"k\"\>"}], "]"}]}]}]]}], ",", 
   RowBox[{"x11", "\[Rule]", 
    FractionBox[
     RowBox[{"10", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"u", "[", 
         RowBox[{"\<\"i\"\>", ",", "\<\"j\"\>"}], "]"}], "+", 
        RowBox[{"u", "[", 
         RowBox[{"\<\"j\"\>", ",", "\<\"k\"\>"}], "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"u", "[", 
       RowBox[{"\<\"i\"\>", ",", "\<\"j\"\>"}], "]"}], "+", 
      RowBox[{"10", " ", 
       RowBox[{"u", "[", 
        RowBox[{"\<\"j\"\>", ",", "\<\"k\"\>"}], "]"}]}]}]]}], ",", 
   RowBox[{"x10", "\[Rule]", 
    FractionBox[
     RowBox[{"10", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"u", "[", 
         RowBox[{"\<\"i\"\>", ",", "\<\"j\"\>"}], "]"}], "-", 
        RowBox[{
         RowBox[{"u", "[", 
          RowBox[{"\<\"h\"\>", ",", "\<\"i\"\>"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"u", "[", 
            RowBox[{"\<\"j\"\>", ",", "\<\"k\"\>"}], "]"}]}], ")"}]}], "+", 
        RowBox[{"u", "[", 
         RowBox[{"\<\"j\"\>", ",", "\<\"k\"\>"}], "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"u", "[", 
       RowBox[{"\<\"i\"\>", ",", "\<\"j\"\>"}], "]"}], "+", 
      RowBox[{
       RowBox[{"u", "[", 
        RowBox[{"\<\"h\"\>", ",", "\<\"i\"\>"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"10", " ", 
          RowBox[{"u", "[", 
           RowBox[{"\<\"j\"\>", ",", "\<\"k\"\>"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{"10", " ", 
       RowBox[{"u", "[", 
        RowBox[{"\<\"j\"\>", ",", "\<\"k\"\>"}], "]"}]}]}]]}], ",", 
   RowBox[{"x9", "\[Rule]", 
    FractionBox[
     RowBox[{"10", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"u", "[", 
         RowBox[{"\<\"i\"\>", ",", "\<\"j\"\>"}], "]"}], "+", 
        RowBox[{
         RowBox[{"u", "[", 
          RowBox[{"\<\"h\"\>", ",", "\<\"i\"\>"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"u", "[", 
            RowBox[{"\<\"j\"\>", ",", "\<\"k\"\>"}], "]"}]}], ")"}]}], "-", 
        RowBox[{"u", "[", 
         RowBox[{"\<\"j\"\>", ",", "\<\"k\"\>"}], "]"}], "+", 
        RowBox[{
         RowBox[{"u", "[", 
          RowBox[{"\<\"g\"\>", ",", "\<\"h\"\>"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"u", "[", 
            RowBox[{"\<\"i\"\>", ",", "\<\"j\"\>"}], "]"}], "+", 
           RowBox[{"u", "[", 
            RowBox[{"\<\"j\"\>", ",", "\<\"k\"\>"}], "]"}]}], ")"}]}]}], 
       ")"}]}], 
     RowBox[{"1", "-", 
      RowBox[{"u", "[", 
       RowBox[{"\<\"i\"\>", ",", "\<\"j\"\>"}], "]"}], "-", 
      RowBox[{"10", " ", 
       RowBox[{"u", "[", 
        RowBox[{"\<\"j\"\>", ",", "\<\"k\"\>"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"u", "[", 
        RowBox[{"\<\"h\"\>", ",", "\<\"i\"\>"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"10", " ", 
          RowBox[{"u", "[", 
           RowBox[{"\<\"j\"\>", ",", "\<\"k\"\>"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"u", "[", 
        RowBox[{"\<\"g\"\>", ",", "\<\"h\"\>"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"u", "[", 
          RowBox[{"\<\"i\"\>", ",", "\<\"j\"\>"}], "]"}], "+", 
         RowBox[{"10", " ", 
          RowBox[{"u", "[", 
           RowBox[{"\<\"j\"\>", ",", "\<\"k\"\>"}], "]"}]}]}], ")"}]}]}]]}], 
   ",", 
   RowBox[{"x7", "\[Rule]", 
    FractionBox[
     RowBox[{"10", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"u", "[", 
         RowBox[{"\<\"f\"\>", ",", "\<\"o\"\>"}], "]"}]}], ")"}], " ", 
      RowBox[{"u", "[", 
       RowBox[{"\<\"k\"\>", ",", "\<\"l\"\>"}], "]"}]}], 
     RowBox[{"9", "-", 
      RowBox[{"10", " ", 
       RowBox[{"u", "[", 
        RowBox[{"\<\"k\"\>", ",", "\<\"l\"\>"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"u", "[", 
        RowBox[{"\<\"f\"\>", ",", "\<\"o\"\>"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "9"}], "+", 
         RowBox[{"10", " ", 
          RowBox[{"u", "[", 
           RowBox[{"\<\"k\"\>", ",", "\<\"l\"\>"}], "]"}]}], "+", 
         RowBox[{"9", " ", 
          RowBox[{"u", "[", 
           RowBox[{"\<\"l\"\>", ",", "\<\"o\"\>"}], "]"}]}]}], ")"}]}]}]]}], 
   ",", 
   RowBox[{"x6", "\[Rule]", 
    FractionBox[
     RowBox[{"10", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"u", "[", 
         RowBox[{"\<\"e\"\>", ",", "\<\"f\"\>"}], "]"}], "+", 
        RowBox[{"u", "[", 
         RowBox[{"\<\"f\"\>", ",", "\<\"o\"\>"}], "]"}]}], ")"}], " ", 
      RowBox[{"u", "[", 
       RowBox[{"\<\"k\"\>", ",", "\<\"l\"\>"}], "]"}]}], 
     RowBox[{"9", "-", 
      RowBox[{"10", " ", 
       RowBox[{"u", "[", 
        RowBox[{"\<\"k\"\>", ",", "\<\"l\"\>"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"u", "[", 
        RowBox[{"\<\"e\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "9"}], "+", 
         RowBox[{"10", " ", 
          RowBox[{"u", "[", 
           RowBox[{"\<\"k\"\>", ",", "\<\"l\"\>"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"u", "[", 
        RowBox[{"\<\"f\"\>", ",", "\<\"o\"\>"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "9"}], "+", 
         RowBox[{"10", " ", 
          RowBox[{"u", "[", 
           RowBox[{"\<\"k\"\>", ",", "\<\"l\"\>"}], "]"}]}], "+", 
         RowBox[{"9", " ", 
          RowBox[{"u", "[", 
           RowBox[{"\<\"l\"\>", ",", "\<\"o\"\>"}], "]"}]}]}], ")"}]}]}]]}], 
   ",", 
   RowBox[{"x5", "\[Rule]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"10", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"u", "[", 
          RowBox[{"\<\"e\"\>", ",", "\<\"f\"\>"}], "]"}], "-", 
         RowBox[{
          RowBox[{"u", "[", 
           RowBox[{"\<\"d\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"u", "[", 
             RowBox[{"\<\"f\"\>", ",", "\<\"o\"\>"}], "]"}]}], ")"}]}], "+", 
         RowBox[{"u", "[", 
          RowBox[{"\<\"f\"\>", ",", "\<\"o\"\>"}], "]"}]}], ")"}], " ", 
       RowBox[{"u", "[", 
        RowBox[{"\<\"k\"\>", ",", "\<\"l\"\>"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"9", "-", 
       RowBox[{"9", " ", 
        RowBox[{"u", "[", 
         RowBox[{"\<\"f\"\>", ",", "\<\"o\"\>"}], "]"}]}], "-", 
       RowBox[{"10", " ", 
        RowBox[{"u", "[", 
         RowBox[{"\<\"k\"\>", ",", "\<\"l\"\>"}], "]"}]}], "+", 
       RowBox[{"10", " ", 
        RowBox[{"u", "[", 
         RowBox[{"\<\"f\"\>", ",", "\<\"o\"\>"}], "]"}], " ", 
        RowBox[{"u", "[", 
         RowBox[{"\<\"k\"\>", ",", "\<\"l\"\>"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"u", "[", 
         RowBox[{"\<\"e\"\>", ",", "\<\"f\"\>"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "9"}], "+", 
          RowBox[{"10", " ", 
           RowBox[{"u", "[", 
            RowBox[{"\<\"k\"\>", ",", "\<\"l\"\>"}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"u", "[", 
         RowBox[{"\<\"d\"\>", ",", "\<\"e\"\>"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "9"}], "+", 
          RowBox[{"10", " ", 
           RowBox[{"u", "[", 
            RowBox[{"\<\"k\"\>", ",", "\<\"l\"\>"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"u", "[", 
            RowBox[{"\<\"f\"\>", ",", "\<\"o\"\>"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"9", "-", 
             RowBox[{"10", " ", 
              RowBox[{"u", "[", 
               RowBox[{"\<\"k\"\>", ",", "\<\"l\"\>"}], "]"}]}], "-", 
             RowBox[{"9", " ", 
              RowBox[{"u", "[", 
               RowBox[{"\<\"l\"\>", ",", "\<\"o\"\>"}], "]"}]}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{"9", " ", 
        RowBox[{"u", "[", 
         RowBox[{"\<\"f\"\>", ",", "\<\"o\"\>"}], "]"}], " ", 
        RowBox[{"u", "[", 
         RowBox[{"\<\"l\"\>", ",", "\<\"o\"\>"}], "]"}]}]}], ")"}]}]}], ",", 
   RowBox[{"x3", "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"10", " ", 
       RowBox[{"u", "[", 
        RowBox[{"\<\"k\"\>", ",", "\<\"l\"\>"}], "]"}]}], 
      RowBox[{"9", "-", 
       RowBox[{"10", " ", 
        RowBox[{"u", "[", 
         RowBox[{"\<\"k\"\>", ",", "\<\"l\"\>"}], "]"}]}], "+", 
       RowBox[{"9", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"u", "[", 
           RowBox[{"\<\"c\"\>", ",", "\<\"o\"\>"}], "]"}]}], ")"}], " ", 
        RowBox[{"u", "[", 
         RowBox[{"\<\"l\"\>", ",", "\<\"o\"\>"}], "]"}]}]}]]}]}], ",", 
   RowBox[{"x2", "\[Rule]", 
    FractionBox[
     RowBox[{"10", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"u", "[", 
         RowBox[{"\<\"b\"\>", ",", "\<\"c\"\>"}], "]"}]}], ")"}], " ", 
      RowBox[{"u", "[", 
       RowBox[{"\<\"k\"\>", ",", "\<\"l\"\>"}], "]"}]}], 
     RowBox[{"9", "-", 
      RowBox[{"10", " ", 
       RowBox[{"u", "[", 
        RowBox[{"\<\"k\"\>", ",", "\<\"l\"\>"}], "]"}]}], "-", 
      RowBox[{"9", " ", 
       RowBox[{"u", "[", 
        RowBox[{"\<\"l\"\>", ",", "\<\"o\"\>"}], "]"}]}], "+", 
      RowBox[{"9", " ", 
       RowBox[{"u", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"o\"\>"}], "]"}], " ", 
       RowBox[{"u", "[", 
        RowBox[{"\<\"l\"\>", ",", "\<\"o\"\>"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"u", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "9"}], "+", 
         RowBox[{"10", " ", 
          RowBox[{"u", "[", 
           RowBox[{"\<\"k\"\>", ",", "\<\"l\"\>"}], "]"}]}], "+", 
         RowBox[{"9", " ", 
          RowBox[{"u", "[", 
           RowBox[{"\<\"l\"\>", ",", "\<\"o\"\>"}], "]"}]}]}], ")"}]}]}]]}], 
   ",", 
   RowBox[{"x1", "\[Rule]", 
    FractionBox[
     RowBox[{"10", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"u", "[", 
         RowBox[{"\<\"a\"\>", ",", "\<\"b\"\>"}], "]"}], "+", 
        RowBox[{"u", "[", 
         RowBox[{"\<\"b\"\>", ",", "\<\"c\"\>"}], "]"}]}], ")"}], " ", 
      RowBox[{"u", "[", 
       RowBox[{"\<\"k\"\>", ",", "\<\"l\"\>"}], "]"}]}], 
     RowBox[{"9", "-", 
      RowBox[{"10", " ", 
       RowBox[{"u", "[", 
        RowBox[{"\<\"k\"\>", ",", "\<\"l\"\>"}], "]"}]}], "-", 
      RowBox[{"9", " ", 
       RowBox[{"u", "[", 
        RowBox[{"\<\"l\"\>", ",", "\<\"o\"\>"}], "]"}]}], "+", 
      RowBox[{"9", " ", 
       RowBox[{"u", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"o\"\>"}], "]"}], " ", 
       RowBox[{"u", "[", 
        RowBox[{"\<\"l\"\>", ",", "\<\"o\"\>"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"u", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"c\"\>"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "9"}], "+", 
         RowBox[{"10", " ", 
          RowBox[{"u", "[", 
           RowBox[{"\<\"k\"\>", ",", "\<\"l\"\>"}], "]"}]}], "+", 
         RowBox[{"9", " ", 
          RowBox[{"u", "[", 
           RowBox[{"\<\"l\"\>", ",", "\<\"o\"\>"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"u", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"b\"\>"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "9"}], "+", 
         RowBox[{"10", " ", 
          RowBox[{"u", "[", 
           RowBox[{"\<\"k\"\>", ",", "\<\"l\"\>"}], "]"}]}], "-", 
         RowBox[{"9", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"u", "[", 
             RowBox[{"\<\"c\"\>", ",", "\<\"o\"\>"}], "]"}]}], ")"}], " ", 
          RowBox[{"u", "[", 
           RowBox[{"\<\"l\"\>", ",", "\<\"o\"\>"}], "]"}]}]}], ")"}]}]}]]}]}],
   "}"}]], "Output",
 CellChangeTimes->{3.905695447224261*^9, 3.9056976930263543`*^9},
 CellLabel->
  "Out[128]=",ExpressionUUID->"656a5072-b59f-48dc-91a8-415de4b76da3"]
}, Open  ]],

Cell["\<\
Which automatically gauge-fixes three points to be at 0,1, 10 (instead of \
infinity), and solves all the remaining coordinates in terms of cross-ratios.\
\>", "Text",
 CellChangeTimes->{{3.9056954625656185`*^9, 3.905695497600956*^9}, {
  3.9059522214061565`*^9, 
  3.905952225726636*^9}},ExpressionUUID->"65158eca-ea12-4bc5-bb0a-\
78a0d89ff111"]
}, Closed]],

Cell[CellGroupData[{

Cell["Automatic replacement", "Subsection",
 CellChangeTimes->{{3.9056957662597637`*^9, 
  3.9056957683942614`*^9}},ExpressionUUID->"ce533dc1-433a-49dc-ac72-\
2e076c578f88"],

Cell["\<\
While the cross-ratios defined above are completely unambiguous, it is often \
convenient to just rename them with some numerical ordering. This can be done \
automatically with the autoRename[*flow*] substitution, that also renames \
accordingly some summation parameters n[a,b] and exchanged conformal \
dimensions h[a,b]:\
\>", "Text",
 CellChangeTimes->{{3.9056952755301228`*^9, 3.905695374987249*^9}, {
  3.9056957764600067`*^9, 
  3.905695798890711*^9}},ExpressionUUID->"edc7dc37-85c0-4b25-a54b-\
79d026e01156"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"autoRename", "[", "flowFifteen", "]"}]], "Input",
 CellLabel->"In[85]:=",ExpressionUUID->"33c4881a-535f-490f-a60d-ccf4a51fb4b1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"u", "[", 
     RowBox[{"\<\"a\"\>", ",", "\<\"b\"\>"}], "]"}], "\[Rule]", "z1"}], ",", 
   RowBox[{
    RowBox[{"n", "[", 
     RowBox[{"\<\"a\"\>", ",", "\<\"b\"\>"}], "]"}], "\[Rule]", "n1"}], ",", 
   RowBox[{
    RowBox[{"h", "[", 
     RowBox[{"\<\"a\"\>", ",", "\<\"b\"\>"}], "]"}], "\[Rule]", "h1"}], ",", 
   RowBox[{
    RowBox[{"u", "[", 
     RowBox[{"\<\"b\"\>", ",", "\<\"c\"\>"}], "]"}], "\[Rule]", "z2"}], ",", 
   RowBox[{
    RowBox[{"n", "[", 
     RowBox[{"\<\"b\"\>", ",", "\<\"c\"\>"}], "]"}], "\[Rule]", "n2"}], ",", 
   RowBox[{
    RowBox[{"h", "[", 
     RowBox[{"\<\"b\"\>", ",", "\<\"c\"\>"}], "]"}], "\[Rule]", "h2"}], ",", 
   RowBox[{
    RowBox[{"u", "[", 
     RowBox[{"\<\"c\"\>", ",", "\<\"o\"\>"}], "]"}], "\[Rule]", "z3"}], ",", 
   RowBox[{
    RowBox[{"n", "[", 
     RowBox[{"\<\"c\"\>", ",", "\<\"o\"\>"}], "]"}], "\[Rule]", "n3"}], ",", 
   RowBox[{
    RowBox[{"h", "[", 
     RowBox[{"\<\"c\"\>", ",", "\<\"o\"\>"}], "]"}], "\[Rule]", "h3"}], ",", 
   RowBox[{
    RowBox[{"u", "[", 
     RowBox[{"\<\"d\"\>", ",", "\<\"e\"\>"}], "]"}], "\[Rule]", "z4"}], ",", 
   RowBox[{
    RowBox[{"n", "[", 
     RowBox[{"\<\"d\"\>", ",", "\<\"e\"\>"}], "]"}], "\[Rule]", "n4"}], ",", 
   RowBox[{
    RowBox[{"h", "[", 
     RowBox[{"\<\"d\"\>", ",", "\<\"e\"\>"}], "]"}], "\[Rule]", "h4"}], ",", 
   RowBox[{
    RowBox[{"u", "[", 
     RowBox[{"\<\"e\"\>", ",", "\<\"f\"\>"}], "]"}], "\[Rule]", "z5"}], ",", 
   RowBox[{
    RowBox[{"n", "[", 
     RowBox[{"\<\"e\"\>", ",", "\<\"f\"\>"}], "]"}], "\[Rule]", "n5"}], ",", 
   RowBox[{
    RowBox[{"h", "[", 
     RowBox[{"\<\"e\"\>", ",", "\<\"f\"\>"}], "]"}], "\[Rule]", "h5"}], ",", 
   RowBox[{
    RowBox[{"u", "[", 
     RowBox[{"\<\"f\"\>", ",", "\<\"o\"\>"}], "]"}], "\[Rule]", "z6"}], ",", 
   RowBox[{
    RowBox[{"n", "[", 
     RowBox[{"\<\"f\"\>", ",", "\<\"o\"\>"}], "]"}], "\[Rule]", "n6"}], ",", 
   RowBox[{
    RowBox[{"h", "[", 
     RowBox[{"\<\"f\"\>", ",", "\<\"o\"\>"}], "]"}], "\[Rule]", "h6"}], ",", 
   RowBox[{
    RowBox[{"u", "[", 
     RowBox[{"\<\"g\"\>", ",", "\<\"h\"\>"}], "]"}], "\[Rule]", "z7"}], ",", 
   RowBox[{
    RowBox[{"n", "[", 
     RowBox[{"\<\"g\"\>", ",", "\<\"h\"\>"}], "]"}], "\[Rule]", "n7"}], ",", 
   RowBox[{
    RowBox[{"h", "[", 
     RowBox[{"\<\"g\"\>", ",", "\<\"h\"\>"}], "]"}], "\[Rule]", "h7"}], ",", 
   RowBox[{
    RowBox[{"u", "[", 
     RowBox[{"\<\"h\"\>", ",", "\<\"i\"\>"}], "]"}], "\[Rule]", "z8"}], ",", 
   RowBox[{
    RowBox[{"n", "[", 
     RowBox[{"\<\"h\"\>", ",", "\<\"i\"\>"}], "]"}], "\[Rule]", "n8"}], ",", 
   RowBox[{
    RowBox[{"h", "[", 
     RowBox[{"\<\"h\"\>", ",", "\<\"i\"\>"}], "]"}], "\[Rule]", "h8"}], ",", 
   RowBox[{
    RowBox[{"u", "[", 
     RowBox[{"\<\"i\"\>", ",", "\<\"j\"\>"}], "]"}], "\[Rule]", "z9"}], ",", 
   RowBox[{
    RowBox[{"n", "[", 
     RowBox[{"\<\"i\"\>", ",", "\<\"j\"\>"}], "]"}], "\[Rule]", "n9"}], ",", 
   RowBox[{
    RowBox[{"h", "[", 
     RowBox[{"\<\"i\"\>", ",", "\<\"j\"\>"}], "]"}], "\[Rule]", "h9"}], ",", 
   RowBox[{
    RowBox[{"u", "[", 
     RowBox[{"\<\"j\"\>", ",", "\<\"k\"\>"}], "]"}], "\[Rule]", "z10"}], ",", 
   RowBox[{
    RowBox[{"n", "[", 
     RowBox[{"\<\"j\"\>", ",", "\<\"k\"\>"}], "]"}], "\[Rule]", "n10"}], ",", 
   RowBox[{
    RowBox[{"h", "[", 
     RowBox[{"\<\"j\"\>", ",", "\<\"k\"\>"}], "]"}], "\[Rule]", "h10"}], ",", 
   RowBox[{
    RowBox[{"u", "[", 
     RowBox[{"\<\"k\"\>", ",", "\<\"l\"\>"}], "]"}], "\[Rule]", "z11"}], ",", 
   RowBox[{
    RowBox[{"n", "[", 
     RowBox[{"\<\"k\"\>", ",", "\<\"l\"\>"}], "]"}], "\[Rule]", "n11"}], ",", 
   RowBox[{
    RowBox[{"h", "[", 
     RowBox[{"\<\"k\"\>", ",", "\<\"l\"\>"}], "]"}], "\[Rule]", "h11"}], ",", 
   RowBox[{
    RowBox[{"u", "[", 
     RowBox[{"\<\"l\"\>", ",", "\<\"o\"\>"}], "]"}], "\[Rule]", "z12"}], ",", 
   RowBox[{
    RowBox[{"n", "[", 
     RowBox[{"\<\"l\"\>", ",", "\<\"o\"\>"}], "]"}], "\[Rule]", "n12"}], ",", 
   RowBox[{
    RowBox[{"h", "[", 
     RowBox[{"\<\"l\"\>", ",", "\<\"o\"\>"}], "]"}], "\[Rule]", "h12"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.9056958133898773`*^9},
 CellLabel->"Out[85]=",ExpressionUUID->"97bf38dc-c701-4ed7-88d3-252bf0f9c39b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ucrossFlowOneD", "@", "flowFifteen"}], "/.", 
  RowBox[{"autoRename", "[", "flowFifteen", "]"}]}]], "Input",
 CellChangeTimes->{{3.905695379851365*^9, 3.9056953831401052`*^9}},
 CellLabel->
  "In[126]:=",ExpressionUUID->"2117e1e7-564f-44d4-9ed1-93349e7341d0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"z1", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"x1", "-", "x2"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"x3", "-", "x4"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"x1", "-", "x3"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"x2", "-", "x4"}], ")"}]}]]}], ",", 
   RowBox[{"z2", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"x2", "-", "x3"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "x15"}], "+", "x4"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "x15"}], "+", "x3"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"x2", "-", "x4"}], ")"}]}]]}], ",", 
   RowBox[{"z3", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"x3", "-", "x4"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"x15", "-", "x8"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "x15"}], "+", "x3"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"x4", "-", "x8"}], ")"}]}]]}], ",", 
   RowBox[{"z4", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"x5", "-", "x6"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"x7", "-", "x8"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"x5", "-", "x7"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"x6", "-", "x8"}], ")"}]}]]}], ",", 
   RowBox[{"z5", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"x6", "-", "x7"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "x4"}], "+", "x8"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "x4"}], "+", "x7"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"x6", "-", "x8"}], ")"}]}]]}], ",", 
   RowBox[{"z6", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"x15", "-", "x4"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "x7"}], "+", "x8"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"x4", "-", "x7"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"x15", "-", "x8"}], ")"}]}]]}], ",", 
   RowBox[{"z7", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"x11", "-", "x12"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "x10"}], "+", "x9"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"x10", "-", "x12"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "x11"}], "+", "x9"}], ")"}]}]]}], ",", 
   RowBox[{"z8", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"x10", "-", "x11"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"x12", "-", "x13"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"x10", "-", "x12"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"x11", "-", "x13"}], ")"}]}]]}], ",", 
   RowBox[{"z9", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"x11", "-", "x12"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"x13", "-", "x14"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"x11", "-", "x13"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"x12", "-", "x14"}], ")"}]}]]}], ",", 
   RowBox[{"z10", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"x12", "-", "x13"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"x14", "-", "x15"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"x12", "-", "x14"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"x13", "-", "x15"}], ")"}]}]]}], ",", 
   RowBox[{"z11", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"x13", "-", "x14"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"x15", "-", "x8"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"x13", "-", "x15"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"x14", "-", "x8"}], ")"}]}]]}], ",", 
   RowBox[{"z12", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "x14"}], "+", "x15"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"x4", "-", "x8"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "x15"}], "+", "x4"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "x14"}], "+", "x8"}], ")"}]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9056953837476892`*^9, 3.9056976782051945`*^9},
 CellLabel->
  "Out[126]=",ExpressionUUID->"9f9f13ec-83ba-45f3-950f-935120bd8f65"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Prefactor", "Subsection",
 CellChangeTimes->{{3.905695856257554*^9, 
  3.9056958570626297`*^9}},ExpressionUUID->"73d72dda-660f-4979-bf15-\
1796a4100aa2"],

Cell["\<\
The prefactor of a certain channel is directly computed from the flow:\
\>", "Text",
 CellChangeTimes->{{3.9056958589681273`*^9, 
  3.905695870468796*^9}},ExpressionUUID->"0dd5f414-dc45-4944-b3fc-\
dc359eaab169"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"prefFlowoneD", "@", "flowFifteen"}], "//", "PowerExpand"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.9056958963624887`*^9, 3.9056959108300633`*^9}},
 CellLabel->
  "In[129]:=",ExpressionUUID->"946d2557-e0b0-46e9-9da2-21ecd97c82bf"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"x10", "-", "x11"}], ")"}], 
   RowBox[{
    RowBox[{"-", "\[CapitalDelta]10"}], "-", "\[CapitalDelta]11", "+", 
    "\[CapitalDelta]9"}]], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"x10", "-", "x12"}], ")"}], "\[CapitalDelta]11"], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"x11", "-", "x12"}], ")"}], 
   RowBox[{
    RowBox[{"-", "\[CapitalDelta]11"}], "-", "\[CapitalDelta]12"}]], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"x11", "-", "x13"}], ")"}], "\[CapitalDelta]12"], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"x12", "-", "x13"}], ")"}], 
   RowBox[{
    RowBox[{"-", "\[CapitalDelta]12"}], "-", "\[CapitalDelta]13"}]], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"x12", "-", "x14"}], ")"}], "\[CapitalDelta]13"], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"x13", "-", "x14"}], ")"}], 
   RowBox[{
    RowBox[{"-", "\[CapitalDelta]13"}], "-", "\[CapitalDelta]14"}]], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"x13", "-", "x15"}], ")"}], "\[CapitalDelta]14"], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"x14", "-", "x15"}], ")"}], 
   RowBox[{
    RowBox[{"-", "\[CapitalDelta]14"}], "-", "\[CapitalDelta]15"}]], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"x1", "-", "x2"}], ")"}], 
   RowBox[{
    RowBox[{"-", "\[CapitalDelta]1"}], "-", "\[CapitalDelta]2"}]], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"x1", "-", "x3"}], ")"}], 
   RowBox[{
    RowBox[{"-", "\[CapitalDelta]1"}], "+", "\[CapitalDelta]2"}]], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"x2", "-", "x3"}], ")"}], 
   RowBox[{
   "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "-", "\[CapitalDelta]3"}]], 
  " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "x15"}], "+", "x3"}], ")"}], "\[CapitalDelta]4"], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"x2", "-", "x4"}], ")"}], "\[CapitalDelta]3"], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"x3", "-", "x4"}], ")"}], 
   RowBox[{
    RowBox[{"-", "\[CapitalDelta]3"}], "-", "\[CapitalDelta]4"}]], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "x15"}], "+", "x4"}], ")"}], 
   RowBox[{"-", "\[CapitalDelta]4"}]], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"x5", "-", "x6"}], ")"}], 
   RowBox[{
    RowBox[{"-", "\[CapitalDelta]5"}], "-", "\[CapitalDelta]6"}]], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"x4", "-", "x7"}], ")"}], "\[CapitalDelta]8"], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"x5", "-", "x7"}], ")"}], 
   RowBox[{
    RowBox[{"-", "\[CapitalDelta]5"}], "+", "\[CapitalDelta]6"}]], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"x6", "-", "x7"}], ")"}], 
   RowBox[{
   "\[CapitalDelta]5", "-", "\[CapitalDelta]6", "-", "\[CapitalDelta]7"}]], 
  " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"x4", "-", "x8"}], ")"}], 
   RowBox[{"-", "\[CapitalDelta]8"}]], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"x6", "-", "x8"}], ")"}], "\[CapitalDelta]7"], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"x7", "-", "x8"}], ")"}], 
   RowBox[{
    RowBox[{"-", "\[CapitalDelta]7"}], "-", "\[CapitalDelta]8"}]], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "x14"}], "+", "x8"}], ")"}], "\[CapitalDelta]15"], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "x15"}], "+", "x8"}], ")"}], 
   RowBox[{"-", "\[CapitalDelta]15"}]], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "x10"}], "+", "x9"}], ")"}], 
   RowBox[{
    RowBox[{"-", "\[CapitalDelta]10"}], "-", "\[CapitalDelta]9"}]], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "x11"}], "+", "x9"}], ")"}], 
   RowBox[{"\[CapitalDelta]10", "-", "\[CapitalDelta]9"}]]}]], "Output",
 CellChangeTimes->{{3.9056958975720773`*^9, 3.905695911420421*^9}, 
   3.905697708254351*^9},
 CellLabel->
  "Out[129]=",ExpressionUUID->"137f83fc-a339-41a4-a2dd-8cd61568e392"]
}, Open  ]],

Cell["\<\
We could do PowerExpand since we are always assuming x1>x2>x3>...>xn\
\>", "Text",
 CellChangeTimes->{{3.905696224619647*^9, 
  3.9056962396220875`*^9}},ExpressionUUID->"178d0836-7657-42d2-861b-\
99696bb4ee3b"],

Cell["The external conformal dimensions are represented as \[CapitalDelta]i", \
"Text",
 CellChangeTimes->{{3.905696252342125*^9, 
  3.905696262807269*^9}},ExpressionUUID->"9d84166d-78e2-4600-ba41-\
6893fb4d56bf"]
}, Closed]],

Cell[CellGroupData[{

Cell["Casimir operators", "Subsection",
 CellChangeTimes->{{3.905696282634222*^9, 
  3.9056962846552553`*^9}},ExpressionUUID->"481893f7-1b2d-43b2-b966-\
a1ceeaafbc4e"],

Cell["\<\
All Casimir operators can be computed easily via the following function, \
which requires as input the flow, the list of generators involved in the \
Casimir, and the replacement from coordinate space to cross-ratio space:\
\>", "Text",
 CellChangeTimes->{{3.905696300286604*^9, 
  3.9056963366767516`*^9}},ExpressionUUID->"d9ee1425-c3b2-41d1-a46c-\
973ebdd06ca6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"quadCasOneD", "[", 
  RowBox[{"flowFifteen", ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], ",", 
   RowBox[{"findReplacement", "[", 
    RowBox[{"flowFifteen", ",", "Automatic", ",", "Automatic"}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.9056963410457993`*^9, 3.9056963546161795`*^9}},
 CellLabel->
  "In[130]:=",ExpressionUUID->"c411c9d1-1c40-4f5b-b75c-6c16e0dd85af"],

Cell[BoxData[
 RowBox[{
  RowBox[{"z1", " ", 
   RowBox[{"(", 
    RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], ")"}], " ", 
   "\[CapitalDelta]3", " ", 
   RowBox[{"F", "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7", 
     ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], "]"}]}], "-", 
  RowBox[{"z1", " ", "z2", " ", 
   RowBox[{"(", 
    RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], ")"}], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
       "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7", 
     ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], "]"}]}], "-", 
  RowBox[{
   SuperscriptBox["z1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
    "1", "+", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "-", 
     "\[CapitalDelta]3"}], ")"}], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
       "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7", 
     ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], "]"}]}], "-", 
  RowBox[{
   SuperscriptBox["z1", "2"], " ", "z2", " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
       "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7", 
     ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "z1"}], ")"}], " ", 
   SuperscriptBox["z1", "2"], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
       "2", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7", 
     ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
    "]"}]}]}]], "Output",
 CellChangeTimes->{{3.9056963430404215`*^9, 3.905696356485106*^9}, 
   3.9056977126106167`*^9},
 CellLabel->
  "Out[130]=",ExpressionUUID->"b4e29e57-7365-4c32-8d12-fa264717b7bd"]
}, Open  ]],

Cell[CellGroupData[{

Cell["All the Casimirs for this channel", "Subsubsection",
 CellChangeTimes->{{3.9056963948685155`*^9, 3.9056964033916817`*^9}, {
  3.9056965792800426`*^9, 
  3.905696585188772*^9}},ExpressionUUID->"fa9b5fdf-9722-4a74-81c0-\
3e26c351d7bd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"drawDiagram", "@", "flowFifteen"}]], "Input",
 CellChangeTimes->{{3.905696469777243*^9, 3.905696473025098*^9}},
 CellLabel->"In[94]:=",ExpressionUUID->"b7a431cc-065f-4fff-85ec-783b2ec060d1"],

Cell[BoxData[
 GraphicsBox[
  NamespaceBox["NetworkGraphics",
   DynamicModuleBox[{Typeset`graph = HoldComplete[
     Graph[{
      1, "a", 2, "b", "c", 3, "o", 4, "f", "l", "d", "e", 5, 6, 7, 8, "g", 
       "h", 9, 10, "i", 11, "j", 12, "k", 13, 14, 15}, {
      Null, {{1, 2}, {3, 2}, {2, 4}, {4, 5}, {6, 4}, {5, 7}, {8, 5}, {9, 7}, {
       10, 7}, {11, 12}, {13, 11}, {14, 11}, {12, 9}, {15, 12}, {16, 9}, {17, 
       18}, {19, 17}, {20, 17}, {18, 21}, {22, 18}, {21, 23}, {24, 21}, {23, 
       25}, {26, 23}, {25, 10}, {27, 25}, {28, 10}}}, {
      VertexLabels -> {"Name"}}]]}, 
    TagBox[GraphicsGroupBox[{
       {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
        ArrowBox[CompressedData["
1:eJxTTMoPSmVmYGCQBmImKIaBLYyFcSnlL+w3gukb9pvA9A8c/Bf2+NW/sHc9
eMWtO5LJAZ0PoT9B1XMQkP9hj65e1om3zHbqP3s5MM2Hw7wfcPPQ1Vc/XHSp
PIPVAZd5TEZqBsd5eaHmCmGoR3UnE4b8RjR16ObBaPz2icLlYe7bhOYvdP+h
hv8PePzg0r8Fa7ij+wdmHgdc/XNF+1cBbdw45WH6YekKl36YPLp5sijxyuSA
Sx7Vfwj1WhvfMoheEkCLX1zyP+zR1aPHDy551HBDqE+4uLuH8aEwXD0AU/hL
kw==
         "], 0.045024252374206666`]}, 
       {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
        0.7]}], {DiskBox[{0., 0.764574226814196}, 0.045024252374206666], 
         InsetBox["1", 
          Offset[{2, 2}, {0.045024252374206666, 0.8095984791884027}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0.3822871134070978, 1.5291484536283915}, 
          0.045024252374206666], 
         InsetBox["\<\"a\"\>", 
          Offset[{2, 2}, {0.42731136578130446, 1.574172706002598}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0.7645742268141956, 0.764574226814196}, 
          0.045024252374206666], 
         InsetBox["2", 
          Offset[{2, 2}, {0.8095984791884023, 0.8095984791884027}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0.7645742268141956, 2.293722680442587}, 
          0.045024252374206666], 
         InsetBox["\<\"b\"\>", 
          Offset[{2, 2}, {0.8095984791884023, 2.3387469328167936}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.1468613402212935, 3.058296907256783}, 
          0.045024252374206666], 
         InsetBox["\<\"c\"\>", 
          Offset[{2, 2}, {1.1918855925955, 3.1033211596309895}], ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.1468613402212935, 1.5291484536283915}, 
          0.045024252374206666], 
         InsetBox["3", Offset[{2, 2}, {1.1918855925955, 1.574172706002598}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.911435567035489, 3.8228711340709784}, 
          0.045024252374206666], 
         InsetBox["\<\"o\"\>", 
          Offset[{2, 2}, {1.9564598194096956, 3.867895386445185}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.5291484536283912, 2.293722680442587}, 
          0.045024252374206666], 
         InsetBox["4", 
          Offset[{2, 2}, {1.5741727060025978, 2.3387469328167936}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{2.6760097938496847, 3.058296907256783}, 
          0.045024252374206666], 
         InsetBox["\<\"f\"\>", 
          Offset[{2, 2}, {2.7210340462238913, 3.1033211596309895}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{3.631727577367429, 4.587445360885174}, 
          0.045024252374206666], 
         InsetBox["\<\"l\"\>", 
          Offset[{2, 2}, {3.6767518297416357, 4.632469613259381}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.911435567035489, 1.5291484536283915}, 
          0.045024252374206666], 
         InsetBox["\<\"d\"\>", 
          Offset[{2, 2}, {1.9564598194096956, 1.574172706002598}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{2.293722680442587, 2.293722680442587}, 
          0.045024252374206666], 
         InsetBox["\<\"e\"\>", 
          Offset[{2, 2}, {2.3387469328167936, 2.3387469328167936}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.5291484536283912, 0.764574226814196}, 
          0.045024252374206666], 
         InsetBox["5", 
          Offset[{2, 2}, {1.5741727060025978, 0.8095984791884027}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{2.293722680442587, 0.764574226814196}, 
          0.045024252374206666], 
         InsetBox["6", 
          Offset[{2, 2}, {2.3387469328167936, 0.8095984791884027}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{2.6760097938496847, 1.5291484536283915}, 
          0.045024252374206666], 
         InsetBox["7", 
          Offset[{2, 2}, {2.7210340462238913, 1.574172706002598}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{3.0582969072567825, 2.293722680442587}, 
          0.045024252374206666], 
         InsetBox["8", 
          Offset[{2, 2}, {3.103321159630989, 2.3387469328167936}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{3.0582969072567825, 0.764574226814196}, 
          0.045024252374206666], 
         InsetBox["\<\"g\"\>", 
          Offset[{2, 2}, {3.103321159630989, 0.8095984791884027}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{3.4405840206638802, 1.5291484536283915}, 
          0.045024252374206666], 
         InsetBox["\<\"h\"\>", 
          Offset[{2, 2}, {3.485608273038087, 1.574172706002598}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{2.6760097938496847, 0.}, 0.045024252374206666], 
         InsetBox["9", 
          Offset[{2, 2}, {2.7210340462238913, 0.045024252374206666}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{3.4405840206638802, 0.}, 0.045024252374206666], 
         InsetBox["10", 
          Offset[{2, 2}, {3.485608273038087, 0.045024252374206666}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{3.822871134070978, 2.293722680442587}, 
          0.045024252374206666], 
         InsetBox["\<\"i\"\>", 
          Offset[{2, 2}, {3.8678953864451846, 2.3387469328167936}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{3.822871134070978, 0.764574226814196}, 
          0.045024252374206666], 
         InsetBox["11", 
          Offset[{2, 2}, {3.8678953864451846, 0.8095984791884027}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{4.205158247478076, 3.058296907256783}, 
          0.045024252374206666], 
         InsetBox["\<\"j\"\>", 
          Offset[{2, 2}, {4.250182499852283, 3.1033211596309895}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{4.205158247478076, 1.5291484536283915}, 
          0.045024252374206666], 
         InsetBox["12", 
          Offset[{2, 2}, {4.250182499852283, 1.574172706002598}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{4.587445360885174, 3.8228711340709784}, 
          0.045024252374206666], 
         InsetBox["\<\"k\"\>", 
          Offset[{2, 2}, {4.632469613259381, 3.867895386445185}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{4.587445360885174, 2.293722680442587}, 
          0.045024252374206666], 
         InsetBox["13", 
          Offset[{2, 2}, {4.632469613259381, 2.3387469328167936}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{4.969732474292272, 3.058296907256783}, 
          0.045024252374206666], 
         InsetBox["14", 
          Offset[{2, 2}, {5.014756726666478, 3.1033211596309895}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{5.3520195876993695, 3.8228711340709784}, 
          0.045024252374206666], 
         InsetBox["15", 
          Offset[{2, 2}, {5.397043840073576, 3.867895386445185}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}}}],
     MouseAppearanceTag["NetworkGraphics"]],
    AllowKernelInitialization->False]],
  DefaultBaseStyle->{
   "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
  FormatType->TraditionalForm,
  FrameTicks->None]], "Output",
 CellChangeTimes->{3.9056964734859657`*^9},
 CellLabel->"Out[94]=",ExpressionUUID->"0c75f8cf-7ea5-4c1d-8bcf-e7124d0e5196"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"fifteenReplacement", "=", 
   RowBox[{"findReplacement", "[", 
    RowBox[{"flowFifteen", ",", "Automatic", ",", "Automatic"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.905696407907281*^9, 3.9056964142376757`*^9}},
 CellLabel->
  "In[131]:=",ExpressionUUID->"d7a20689-e705-4a5c-916f-4fc0703b229c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TableForm", "@", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Evaluate", "[", 
         RowBox[{"fifteenPtCasimir", "@@", "#"}], "]"}], ")"}], "=", 
       RowBox[{"quadCasOneD", "[", 
        RowBox[{"flowFifteen", ",", "#", ",", "fifteenReplacement"}], "]"}]}],
       ")"}], "&"}], "/@", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"5", ",", "6"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"5", ",", "6", ",", "7"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"5", ",", "6", ",", "7", ",", "8"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"9", ",", "10"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"9", ",", "10", ",", "11"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"9", ",", "10", ",", "11", ",", "12"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"9", ",", "10", ",", "11", ",", "12", ",", "13"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"9", ",", "10", ",", "11", ",", "12", ",", "13", ",", "14"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "9", ",", "10", ",", "11", ",", "12", ",", "13", ",", "14", ",", 
        "15"}], "}"}]}], "}"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.905696434026059*^9, 3.9056965285818467`*^9}, {
  3.9056966085774083`*^9, 3.9056966878327065`*^9}, {3.9056967350176535`*^9, 
  3.9056967397345767`*^9}},
 CellLabel->
  "In[134]:=",ExpressionUUID->"dfdf2cb1-e2bb-4675-96c1-39445b16ddd4"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      RowBox[{
       RowBox[{"z1", " ", 
        RowBox[{"(", 
         RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], ")"}], " ", 
        "\[CapitalDelta]3", " ", 
        RowBox[{"F", "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}], "-", 
       RowBox[{"z1", " ", "z2", " ", 
        RowBox[{"(", 
         RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], ")"}], " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{
            "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
             ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}], "-", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
         "1", "+", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "-", 
          "\[CapitalDelta]3"}], ")"}], " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{
            "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
             ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}], "-", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z2", " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{
            "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
             ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z1"}], ")"}], " ", 
        SuperscriptBox["z1", "2"], " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{
            "2", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
             ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}]}]},
     {
      RowBox[{
       RowBox[{
        RowBox[{"-", "z2"}], " ", "\[CapitalDelta]3", " ", "\[CapitalDelta]4",
         " ", 
        RowBox[{"F", "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}], "+", 
       RowBox[{"z2", " ", "z3", " ", "\[CapitalDelta]3", " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{
            "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
             ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["z2", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[CapitalDelta]3", "+", 
          "\[CapitalDelta]4"}], ")"}], " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{
            "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
             ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}], "-", 
       RowBox[{
        SuperscriptBox["z2", "2"], " ", "z3", " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{
            "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
             ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z2"}], ")"}], " ", 
        SuperscriptBox["z2", "2"], " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{
            "0", ",", "2", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
             ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}], "+", 
       RowBox[{"z1", " ", "z2", " ", "\[CapitalDelta]4", " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{
            "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
             ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}], "-", 
       RowBox[{"z1", " ", "z2", " ", "z3", " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{
            "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
             ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}], "-", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z2", "2"], " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{
            "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
             ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}]}]},
     {
      RowBox[{
       RowBox[{
       "z3", " ", "z6", " ", "\[CapitalDelta]4", " ", "\[CapitalDelta]8", " ", 
        RowBox[{"F", "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}], "-", 
       RowBox[{"z12", " ", "z3", " ", "\[CapitalDelta]4", " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{
            "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
             ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}], "-", 
       RowBox[{"z3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z6"}], ")"}], " ", "z6", " ", 
        "\[CapitalDelta]4", " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{
            "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
             ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}], "-", 
       RowBox[{"z3", " ", "z5", " ", "z6", " ", "\[CapitalDelta]4", " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{
            "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", 
             ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["z3", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[CapitalDelta]4", "-", 
          RowBox[{"z6", " ", "\[CapitalDelta]8"}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{
            "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
             ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}], "+", 
       RowBox[{"z12", " ", 
        SuperscriptBox["z3", "2"], " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{
            "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
             ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["z3", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z6"}], ")"}], " ", "z6", " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{
            "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0", 
             ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["z3", "2"], " ", "z5", " ", "z6", " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{
            "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0", 
             ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z3"}], ")"}], " ", 
        SuperscriptBox["z3", "2"], " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{
            "0", ",", "0", ",", "2", ",", "0", ",", "0", ",", "0", ",", "0", 
             ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}], "-", 
       RowBox[{"z2", " ", "z3", " ", "z6", " ", "\[CapitalDelta]8", " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{
            "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
             ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}], "+", 
       RowBox[{"z12", " ", "z2", " ", "z3", " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{
            "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
             ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}], "+", 
       RowBox[{"z2", " ", "z3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z6"}], ")"}], " ", "z6", " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{
            "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
             ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}], "+", 
       RowBox[{"z2", " ", "z3", " ", "z5", " ", "z6", " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{
            "0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", 
             ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}], "-", 
       RowBox[{"z2", " ", 
        SuperscriptBox["z3", "2"], " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{
            "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
             ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}]}]},
     {
      RowBox[{
       RowBox[{"z4", " ", 
        RowBox[{"(", 
         RowBox[{"\[CapitalDelta]5", "-", "\[CapitalDelta]6"}], ")"}], " ", 
        "\[CapitalDelta]7", " ", 
        RowBox[{"F", "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}], "-", 
       RowBox[{"z4", " ", "z5", " ", 
        RowBox[{"(", 
         RowBox[{"\[CapitalDelta]5", "-", "\[CapitalDelta]6"}], ")"}], " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{
            "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", 
             ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}], "-", 
       RowBox[{
        SuperscriptBox["z4", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
         "1", "+", "\[CapitalDelta]5", "-", "\[CapitalDelta]6", "-", 
          "\[CapitalDelta]7"}], ")"}], " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{
            "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", 
             ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}], "-", 
       RowBox[{
        SuperscriptBox["z4", "2"], " ", "z5", " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{
            "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", 
             ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
        SuperscriptBox["z4", "2"], " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{
            "0", ",", "0", ",", "0", ",", "2", ",", "0", ",", "0", ",", "0", 
             ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}]}]},
     {
      RowBox[{
       RowBox[{
        RowBox[{"-", "z5"}], " ", "\[CapitalDelta]7", " ", "\[CapitalDelta]8",
         " ", 
        RowBox[{"F", "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}], "+", 
       RowBox[{"z5", " ", "z6", " ", "\[CapitalDelta]7", " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{
            "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
             ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["z5", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[CapitalDelta]7", "+", 
          "\[CapitalDelta]8"}], ")"}], " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{
            "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", 
             ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}], "-", 
       RowBox[{
        SuperscriptBox["z5", "2"], " ", "z6", " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{
            "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", 
             ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z5"}], ")"}], " ", 
        SuperscriptBox["z5", "2"], " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{
            "0", ",", "0", ",", "0", ",", "0", ",", "2", ",", "0", ",", "0", 
             ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}], "+", 
       RowBox[{"z4", " ", "z5", " ", "\[CapitalDelta]8", " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{
            "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", 
             ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}], "-", 
       RowBox[{"z4", " ", "z5", " ", "z6", " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{
            "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", 
             ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}], "-", 
       RowBox[{"z4", " ", 
        SuperscriptBox["z5", "2"], " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{
            "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", 
             ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}]}]},
     {
      RowBox[{
       RowBox[{
       "z12", " ", "z6", " ", "\[CapitalDelta]15", " ", "\[CapitalDelta]8", 
        " ", 
        RowBox[{"F", "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z12"}], ")"}], " ", "z12", " ", "z6", " ",
         "\[CapitalDelta]8", " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{
            "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
             ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}], "-", 
       RowBox[{"z11", " ", "z12", " ", "z6", " ", "\[CapitalDelta]8", " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{
            "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
             ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}], "-", 
       RowBox[{
        SuperscriptBox["z6", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"z12", " ", "\[CapitalDelta]15"}], "-", 
          "\[CapitalDelta]8"}], ")"}], " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{
            "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
             ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z12"}], ")"}], " ", "z12", " ", 
        SuperscriptBox["z6", "2"], " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{
            "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
             ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}], "+", 
       RowBox[{"z11", " ", "z12", " ", 
        SuperscriptBox["z6", "2"], " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{
            "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
             ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z6"}], ")"}], " ", 
        SuperscriptBox["z6", "2"], " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{
            "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "2", ",", "0", 
             ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}], "-", 
       RowBox[{"z12", " ", "z5", " ", "z6", " ", "\[CapitalDelta]15", " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{
            "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", 
             ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z12"}], ")"}], " ", "z12", " ", "z5", " ",
         "z6", " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{
            "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", 
             ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}], "+", 
       RowBox[{"z11", " ", "z12", " ", "z5", " ", "z6", " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{
            "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", 
             ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}], "-", 
       RowBox[{"z5", " ", 
        SuperscriptBox["z6", "2"], " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{
            "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", 
             ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}], "-", 
       RowBox[{"z3", " ", "z6", " ", "\[CapitalDelta]8", " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{
            "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
             ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}], "+", 
       RowBox[{"z3", " ", 
        SuperscriptBox["z6", "2"], " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{
            "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0", 
             ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}], "+", 
       RowBox[{"z3", " ", "z5", " ", "z6", " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{
            "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0", 
             ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}]}]},
     {
      RowBox[{
       RowBox[{
        RowBox[{"-", "z7"}], " ", "\[CapitalDelta]11", " ", 
        RowBox[{"(", 
         RowBox[{"\[CapitalDelta]10", "-", "\[CapitalDelta]9"}], ")"}], " ", 
        RowBox[{"F", "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}], "+", 
       RowBox[{"z7", " ", "z8", " ", 
        RowBox[{"(", 
         RowBox[{"\[CapitalDelta]10", "-", "\[CapitalDelta]9"}], ")"}], " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{
            "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
             ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["z7", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[CapitalDelta]10", "+", 
          "\[CapitalDelta]11", "-", "\[CapitalDelta]9"}], ")"}], " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{
            "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", 
             ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}], "-", 
       RowBox[{
        SuperscriptBox["z7", "2"], " ", "z8", " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{
            "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", 
             ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z7"}], ")"}], " ", 
        SuperscriptBox["z7", "2"], " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{
            "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "2", 
             ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}]}]},
     {
      RowBox[{
       RowBox[{
        RowBox[{"-", "z8"}], " ", "\[CapitalDelta]11", " ", 
        "\[CapitalDelta]12", " ", 
        RowBox[{"F", "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}], "+", 
       RowBox[{"z8", " ", "z9", " ", "\[CapitalDelta]11", " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{
            "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
             ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["z8", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[CapitalDelta]11", "+", 
          "\[CapitalDelta]12"}], ")"}], " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{
            "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
             ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}], "-", 
       RowBox[{
        SuperscriptBox["z8", "2"], " ", "z9", " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{
            "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
             ",", "1", ",", "1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z8"}], ")"}], " ", 
        SuperscriptBox["z8", "2"], " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{
            "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
             ",", "2", ",", "0", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}], "+", 
       RowBox[{"z7", " ", "z8", " ", "\[CapitalDelta]12", " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{
            "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", 
             ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}], "-", 
       RowBox[{"z7", " ", "z8", " ", "z9", " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{
            "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", 
             ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}], "-", 
       RowBox[{"z7", " ", 
        SuperscriptBox["z8", "2"], " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{
            "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", 
             ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}]}]},
     {
      RowBox[{
       RowBox[{
        RowBox[{"-", "z9"}], " ", "\[CapitalDelta]12", " ", 
        "\[CapitalDelta]13", " ", 
        RowBox[{"F", "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}], "+", 
       RowBox[{"z10", " ", "z9", " ", "\[CapitalDelta]12", " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{
            "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
             ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["z9", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[CapitalDelta]12", "+", 
          "\[CapitalDelta]13"}], ")"}], " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{
            "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
             ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}], "-", 
       RowBox[{"z10", " ", 
        SuperscriptBox["z9", "2"], " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{
            "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
             ",", "0", ",", "1", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z9"}], ")"}], " ", 
        SuperscriptBox["z9", "2"], " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{
            "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
             ",", "0", ",", "2", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}], "+", 
       RowBox[{"z8", " ", "z9", " ", "\[CapitalDelta]13", " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{
            "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
             ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}], "-", 
       RowBox[{"z10", " ", "z8", " ", "z9", " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{
            "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
             ",", "1", ",", "0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}], "-", 
       RowBox[{"z8", " ", 
        SuperscriptBox["z9", "2"], " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{
            "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
             ",", "1", ",", "1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}]}]},
     {
      RowBox[{
       RowBox[{
        RowBox[{"-", "z10"}], " ", "\[CapitalDelta]13", " ", 
        "\[CapitalDelta]14", " ", 
        RowBox[{"F", "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}], "+", 
       RowBox[{"z10", " ", "z11", " ", "\[CapitalDelta]13", " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{
            "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
             ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["z10", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[CapitalDelta]13", "+", 
          "\[CapitalDelta]14"}], ")"}], " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{
            "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
             ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}], "-", 
       RowBox[{
        SuperscriptBox["z10", "2"], " ", "z11", " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{
            "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
             ",", "0", ",", "0", ",", "1", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z10"}], ")"}], " ", 
        SuperscriptBox["z10", "2"], " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{
            "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
             ",", "0", ",", "0", ",", "2", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}], "+", 
       RowBox[{"z10", " ", "z9", " ", "\[CapitalDelta]14", " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{
            "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
             ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}], "-", 
       RowBox[{"z10", " ", "z11", " ", "z9", " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{
            "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
             ",", "0", ",", "1", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}], "-", 
       RowBox[{
        SuperscriptBox["z10", "2"], " ", "z9", " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{
            "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
             ",", "0", ",", "1", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}]}]},
     {
      RowBox[{
       RowBox[{
        RowBox[{"-", "z11"}], " ", "\[CapitalDelta]14", " ", 
        "\[CapitalDelta]15", " ", 
        RowBox[{"F", "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}], "+", 
       RowBox[{"z11", " ", "z12", " ", "\[CapitalDelta]14", " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{
            "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
             ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["z11", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[CapitalDelta]14", "+", 
          "\[CapitalDelta]15"}], ")"}], " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{
            "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
             ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}], "-", 
       RowBox[{
        SuperscriptBox["z11", "2"], " ", "z12", " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{
            "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
             ",", "0", ",", "0", ",", "0", ",", "1", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z11"}], ")"}], " ", 
        SuperscriptBox["z11", "2"], " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{
            "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
             ",", "0", ",", "0", ",", "0", ",", "2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}], "+", 
       RowBox[{"z10", " ", "z11", " ", "\[CapitalDelta]15", " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{
            "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
             ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}], "-", 
       RowBox[{"z10", " ", "z11", " ", "z12", " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{
            "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
             ",", "0", ",", "0", ",", "1", ",", "0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}], "-", 
       RowBox[{"z10", " ", 
        SuperscriptBox["z11", "2"], " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{
            "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
             ",", "0", ",", "0", ",", "1", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}]}]},
     {
      RowBox[{
       RowBox[{
       "z12", " ", "z3", " ", "\[CapitalDelta]15", " ", "\[CapitalDelta]4", 
        " ", 
        RowBox[{"F", "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["z12", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[CapitalDelta]15", "-", 
          RowBox[{"z3", " ", "\[CapitalDelta]4"}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{
            "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
             ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z12"}], ")"}], " ", 
        SuperscriptBox["z12", "2"], " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{
            "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
             ",", "0", ",", "0", ",", "0", ",", "0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}], "-", 
       RowBox[{"z11", " ", "z12", " ", "z3", " ", "\[CapitalDelta]4", " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{
            "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
             ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}], "-", 
       RowBox[{"z11", " ", 
        SuperscriptBox["z12", "2"], " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{
            "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
             ",", "0", ",", "0", ",", "0", ",", "1", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}], "-", 
       RowBox[{"z12", " ", "z6", " ", "\[CapitalDelta]15", " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{
            "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
             ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["z12", "2"], " ", "z6", " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{
            "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
             ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}], "+", 
       RowBox[{"z11", " ", "z12", " ", "z6", " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{
            "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
             ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}], "-", 
       RowBox[{"z12", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z3"}], ")"}], " ", "z3", " ", 
        "\[CapitalDelta]15", " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{
            "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
             ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["z12", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z3"}], ")"}], " ", "z3", " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{
            "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
             ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}], "+", 
       RowBox[{"z11", " ", "z12", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z3"}], ")"}], " ", "z3", " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{
            "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
             ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}], "-", 
       RowBox[{"z12", " ", "z2", " ", "z3", " ", "\[CapitalDelta]15", " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{
            "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
             ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["z12", "2"], " ", "z2", " ", "z3", " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{
            "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
             ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}], "+", 
       RowBox[{"z11", " ", "z12", " ", "z2", " ", "z3", " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{
            "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
             ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   Column],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.905696555678538*^9, {3.905696640074198*^9, 3.905696665977503*^9}, 
   3.90569671194475*^9, 3.9056967635806794`*^9, 3.9056977548027873`*^9},
 CellLabel->
  "Out[134]//TableForm=",ExpressionUUID->"fb401fea-0239-48bb-93b4-\
b5c5da8a2159"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Computation of block via Feynman rules", "Subsection",
 CellChangeTimes->{{3.9056968440651517`*^9, 
  3.905696851426206*^9}},ExpressionUUID->"9b266387-e1dd-4020-9926-\
596973bcecf7"],

Cell["\<\
The general term of the series expansion for blocks can directly be obtained \
from the Feynman rules, which are implemented through the function \
computeBlock[*flow*]\
\>", "Text",
 CellChangeTimes->{{3.905696853170373*^9, 3.9056968811205406`*^9}, {
  3.9056969360284405`*^9, 
  3.905696942332121*^9}},ExpressionUUID->"43778d61-a015-4459-9109-\
e1197c2c167d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"computeBlock", "[", "flowFifteen", "]"}]], "Input",
 CellChangeTimes->{{3.9056969580064073`*^9, 3.9056969602766576`*^9}},
 CellLabel->
  "In[135]:=",ExpressionUUID->"fe18337f-bbae-4ba4-9d16-d4b49456ad0f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"HypergeometricPFQ", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"\<\"c\"\>", ",", "\<\"o\"\>"}], "]"}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"\<\"f\"\>", ",", "\<\"o\"\>"}], "]"}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"\<\"l\"\>", ",", "\<\"o\"\>"}], "]"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"n", "[", 
          RowBox[{"\<\"c\"\>", ",", "\<\"o\"\>"}], "]"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"n", "[", 
          RowBox[{"\<\"f\"\>", ",", "\<\"o\"\>"}], "]"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"n", "[", 
          RowBox[{"\<\"l\"\>", ",", "\<\"o\"\>"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"\<\"c\"\>", ",", "\<\"o\"\>"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"\<\"f\"\>", ",", "\<\"o\"\>"}], "]"}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"\<\"l\"\>", ",", "\<\"o\"\>"}], "]"}], "-", 
         RowBox[{"n", "[", 
          RowBox[{"\<\"c\"\>", ",", "\<\"o\"\>"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"\<\"c\"\>", ",", "\<\"o\"\>"}], "]"}], "-", 
         RowBox[{"h", "[", 
          RowBox[{"\<\"f\"\>", ",", "\<\"o\"\>"}], "]"}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"\<\"l\"\>", ",", "\<\"o\"\>"}], "]"}], "-", 
         RowBox[{"n", "[", 
          RowBox[{"\<\"f\"\>", ",", "\<\"o\"\>"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"\<\"c\"\>", ",", "\<\"o\"\>"}], "]"}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"\<\"f\"\>", ",", "\<\"o\"\>"}], "]"}], "-", 
         RowBox[{"h", "[", 
          RowBox[{"\<\"l\"\>", ",", "\<\"o\"\>"}], "]"}], "-", 
         RowBox[{"n", "[", 
          RowBox[{"\<\"l\"\>", ",", "\<\"o\"\>"}], "]"}]}]}], "}"}], ",", 
      "1"}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2", "+", 
       RowBox[{"h", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"b\"\>"}], "]"}]}], ",", 
      RowBox[{"n", "[", 
       RowBox[{"\<\"a\"\>", ",", "\<\"b\"\>"}], "]"}]}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "\[CapitalDelta]3"}], "+", 
       RowBox[{"h", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"b\"\>"}], "]"}], "+", 
       RowBox[{"h", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"c\"\>"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"n", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"b\"\>"}], "]"}], "+", 
       RowBox[{"n", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"c\"\>"}], "]"}]}]}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "\[CapitalDelta]4"}], "+", 
       RowBox[{"h", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"c\"\>"}], "]"}], "+", 
       RowBox[{"h", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"o\"\>"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"n", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"c\"\>"}], "]"}], "+", 
       RowBox[{"n", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"o\"\>"}], "]"}]}]}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"\[CapitalDelta]5", "-", "\[CapitalDelta]6", "+", 
       RowBox[{"h", "[", 
        RowBox[{"\<\"d\"\>", ",", "\<\"e\"\>"}], "]"}]}], ",", 
      RowBox[{"n", "[", 
       RowBox[{"\<\"d\"\>", ",", "\<\"e\"\>"}], "]"}]}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "\[CapitalDelta]7"}], "+", 
       RowBox[{"h", "[", 
        RowBox[{"\<\"d\"\>", ",", "\<\"e\"\>"}], "]"}], "+", 
       RowBox[{"h", "[", 
        RowBox[{"\<\"e\"\>", ",", "\<\"f\"\>"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"n", "[", 
        RowBox[{"\<\"d\"\>", ",", "\<\"e\"\>"}], "]"}], "+", 
       RowBox[{"n", "[", 
        RowBox[{"\<\"e\"\>", ",", "\<\"f\"\>"}], "]"}]}]}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "\[CapitalDelta]8"}], "+", 
       RowBox[{"h", "[", 
        RowBox[{"\<\"e\"\>", ",", "\<\"f\"\>"}], "]"}], "+", 
       RowBox[{"h", "[", 
        RowBox[{"\<\"f\"\>", ",", "\<\"o\"\>"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"n", "[", 
        RowBox[{"\<\"e\"\>", ",", "\<\"f\"\>"}], "]"}], "+", 
       RowBox[{"n", "[", 
        RowBox[{"\<\"f\"\>", ",", "\<\"o\"\>"}], "]"}]}]}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "\[CapitalDelta]10"}], "+", "\[CapitalDelta]9", "+", 
       RowBox[{"h", "[", 
        RowBox[{"\<\"g\"\>", ",", "\<\"h\"\>"}], "]"}]}], ",", 
      RowBox[{"n", "[", 
       RowBox[{"\<\"g\"\>", ",", "\<\"h\"\>"}], "]"}]}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "\[CapitalDelta]11"}], "+", 
       RowBox[{"h", "[", 
        RowBox[{"\<\"g\"\>", ",", "\<\"h\"\>"}], "]"}], "+", 
       RowBox[{"h", "[", 
        RowBox[{"\<\"h\"\>", ",", "\<\"i\"\>"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"n", "[", 
        RowBox[{"\<\"g\"\>", ",", "\<\"h\"\>"}], "]"}], "+", 
       RowBox[{"n", "[", 
        RowBox[{"\<\"h\"\>", ",", "\<\"i\"\>"}], "]"}]}]}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "\[CapitalDelta]12"}], "+", 
       RowBox[{"h", "[", 
        RowBox[{"\<\"h\"\>", ",", "\<\"i\"\>"}], "]"}], "+", 
       RowBox[{"h", "[", 
        RowBox[{"\<\"i\"\>", ",", "\<\"j\"\>"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"n", "[", 
        RowBox[{"\<\"h\"\>", ",", "\<\"i\"\>"}], "]"}], "+", 
       RowBox[{"n", "[", 
        RowBox[{"\<\"i\"\>", ",", "\<\"j\"\>"}], "]"}]}]}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "\[CapitalDelta]13"}], "+", 
       RowBox[{"h", "[", 
        RowBox[{"\<\"i\"\>", ",", "\<\"j\"\>"}], "]"}], "+", 
       RowBox[{"h", "[", 
        RowBox[{"\<\"j\"\>", ",", "\<\"k\"\>"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"n", "[", 
        RowBox[{"\<\"i\"\>", ",", "\<\"j\"\>"}], "]"}], "+", 
       RowBox[{"n", "[", 
        RowBox[{"\<\"j\"\>", ",", "\<\"k\"\>"}], "]"}]}]}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "\[CapitalDelta]14"}], "+", 
       RowBox[{"h", "[", 
        RowBox[{"\<\"j\"\>", ",", "\<\"k\"\>"}], "]"}], "+", 
       RowBox[{"h", "[", 
        RowBox[{"\<\"k\"\>", ",", "\<\"l\"\>"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"n", "[", 
        RowBox[{"\<\"j\"\>", ",", "\<\"k\"\>"}], "]"}], "+", 
       RowBox[{"n", "[", 
        RowBox[{"\<\"k\"\>", ",", "\<\"l\"\>"}], "]"}]}]}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "\[CapitalDelta]15"}], "+", 
       RowBox[{"h", "[", 
        RowBox[{"\<\"k\"\>", ",", "\<\"l\"\>"}], "]"}], "+", 
       RowBox[{"h", "[", 
        RowBox[{"\<\"l\"\>", ",", "\<\"o\"\>"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"n", "[", 
        RowBox[{"\<\"k\"\>", ",", "\<\"l\"\>"}], "]"}], "+", 
       RowBox[{"n", "[", 
        RowBox[{"\<\"l\"\>", ",", "\<\"o\"\>"}], "]"}]}]}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"\<\"c\"\>", ",", "\<\"o\"\>"}], "]"}]}], "+", 
       RowBox[{"h", "[", 
        RowBox[{"\<\"f\"\>", ",", "\<\"o\"\>"}], "]"}], "+", 
       RowBox[{"h", "[", 
        RowBox[{"\<\"l\"\>", ",", "\<\"o\"\>"}], "]"}], "-", 
       RowBox[{"n", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"o\"\>"}], "]"}]}], ",", 
      RowBox[{"n", "[", 
       RowBox[{"\<\"f\"\>", ",", "\<\"o\"\>"}], "]"}]}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"o\"\>"}], "]"}], "-", 
       RowBox[{"h", "[", 
        RowBox[{"\<\"f\"\>", ",", "\<\"o\"\>"}], "]"}], "+", 
       RowBox[{"h", "[", 
        RowBox[{"\<\"l\"\>", ",", "\<\"o\"\>"}], "]"}], "-", 
       RowBox[{"n", "[", 
        RowBox[{"\<\"f\"\>", ",", "\<\"o\"\>"}], "]"}]}], ",", 
      RowBox[{"n", "[", 
       RowBox[{"\<\"l\"\>", ",", "\<\"o\"\>"}], "]"}]}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"o\"\>"}], "]"}], "+", 
       RowBox[{"h", "[", 
        RowBox[{"\<\"f\"\>", ",", "\<\"o\"\>"}], "]"}], "-", 
       RowBox[{"h", "[", 
        RowBox[{"\<\"l\"\>", ",", "\<\"o\"\>"}], "]"}], "-", 
       RowBox[{"n", "[", 
        RowBox[{"\<\"l\"\>", ",", "\<\"o\"\>"}], "]"}]}], ",", 
      RowBox[{"n", "[", 
       RowBox[{"\<\"c\"\>", ",", "\<\"o\"\>"}], "]"}]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"u", "[", 
      RowBox[{"\<\"a\"\>", ",", "\<\"b\"\>"}], "]"}], 
     RowBox[{
      RowBox[{"h", "[", 
       RowBox[{"\<\"a\"\>", ",", "\<\"b\"\>"}], "]"}], "+", 
      RowBox[{"n", "[", 
       RowBox[{"\<\"a\"\>", ",", "\<\"b\"\>"}], "]"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"u", "[", 
      RowBox[{"\<\"b\"\>", ",", "\<\"c\"\>"}], "]"}], 
     RowBox[{
      RowBox[{"h", "[", 
       RowBox[{"\<\"b\"\>", ",", "\<\"c\"\>"}], "]"}], "+", 
      RowBox[{"n", "[", 
       RowBox[{"\<\"b\"\>", ",", "\<\"c\"\>"}], "]"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"u", "[", 
      RowBox[{"\<\"c\"\>", ",", "\<\"o\"\>"}], "]"}], 
     RowBox[{
      RowBox[{"h", "[", 
       RowBox[{"\<\"c\"\>", ",", "\<\"o\"\>"}], "]"}], "+", 
      RowBox[{"n", "[", 
       RowBox[{"\<\"c\"\>", ",", "\<\"o\"\>"}], "]"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"u", "[", 
      RowBox[{"\<\"d\"\>", ",", "\<\"e\"\>"}], "]"}], 
     RowBox[{
      RowBox[{"h", "[", 
       RowBox[{"\<\"d\"\>", ",", "\<\"e\"\>"}], "]"}], "+", 
      RowBox[{"n", "[", 
       RowBox[{"\<\"d\"\>", ",", "\<\"e\"\>"}], "]"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"u", "[", 
      RowBox[{"\<\"e\"\>", ",", "\<\"f\"\>"}], "]"}], 
     RowBox[{
      RowBox[{"h", "[", 
       RowBox[{"\<\"e\"\>", ",", "\<\"f\"\>"}], "]"}], "+", 
      RowBox[{"n", "[", 
       RowBox[{"\<\"e\"\>", ",", "\<\"f\"\>"}], "]"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"u", "[", 
      RowBox[{"\<\"f\"\>", ",", "\<\"o\"\>"}], "]"}], 
     RowBox[{
      RowBox[{"h", "[", 
       RowBox[{"\<\"f\"\>", ",", "\<\"o\"\>"}], "]"}], "+", 
      RowBox[{"n", "[", 
       RowBox[{"\<\"f\"\>", ",", "\<\"o\"\>"}], "]"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"u", "[", 
      RowBox[{"\<\"g\"\>", ",", "\<\"h\"\>"}], "]"}], 
     RowBox[{
      RowBox[{"h", "[", 
       RowBox[{"\<\"g\"\>", ",", "\<\"h\"\>"}], "]"}], "+", 
      RowBox[{"n", "[", 
       RowBox[{"\<\"g\"\>", ",", "\<\"h\"\>"}], "]"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"u", "[", 
      RowBox[{"\<\"h\"\>", ",", "\<\"i\"\>"}], "]"}], 
     RowBox[{
      RowBox[{"h", "[", 
       RowBox[{"\<\"h\"\>", ",", "\<\"i\"\>"}], "]"}], "+", 
      RowBox[{"n", "[", 
       RowBox[{"\<\"h\"\>", ",", "\<\"i\"\>"}], "]"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"u", "[", 
      RowBox[{"\<\"i\"\>", ",", "\<\"j\"\>"}], "]"}], 
     RowBox[{
      RowBox[{"h", "[", 
       RowBox[{"\<\"i\"\>", ",", "\<\"j\"\>"}], "]"}], "+", 
      RowBox[{"n", "[", 
       RowBox[{"\<\"i\"\>", ",", "\<\"j\"\>"}], "]"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"u", "[", 
      RowBox[{"\<\"j\"\>", ",", "\<\"k\"\>"}], "]"}], 
     RowBox[{
      RowBox[{"h", "[", 
       RowBox[{"\<\"j\"\>", ",", "\<\"k\"\>"}], "]"}], "+", 
      RowBox[{"n", "[", 
       RowBox[{"\<\"j\"\>", ",", "\<\"k\"\>"}], "]"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"u", "[", 
      RowBox[{"\<\"k\"\>", ",", "\<\"l\"\>"}], "]"}], 
     RowBox[{
      RowBox[{"h", "[", 
       RowBox[{"\<\"k\"\>", ",", "\<\"l\"\>"}], "]"}], "+", 
      RowBox[{"n", "[", 
       RowBox[{"\<\"k\"\>", ",", "\<\"l\"\>"}], "]"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"u", "[", 
      RowBox[{"\<\"l\"\>", ",", "\<\"o\"\>"}], "]"}], 
     RowBox[{
      RowBox[{"h", "[", 
       RowBox[{"\<\"l\"\>", ",", "\<\"o\"\>"}], "]"}], "+", 
      RowBox[{"n", "[", 
       RowBox[{"\<\"l\"\>", ",", "\<\"o\"\>"}], "]"}]}]]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", 
      RowBox[{"\<\"a\"\>", ",", "\<\"b\"\>"}], "]"}], "!"}], " ", 
    RowBox[{
     RowBox[{"n", "[", 
      RowBox[{"\<\"b\"\>", ",", "\<\"c\"\>"}], "]"}], "!"}], " ", 
    RowBox[{
     RowBox[{"n", "[", 
      RowBox[{"\<\"c\"\>", ",", "\<\"o\"\>"}], "]"}], "!"}], " ", 
    RowBox[{
     RowBox[{"n", "[", 
      RowBox[{"\<\"d\"\>", ",", "\<\"e\"\>"}], "]"}], "!"}], " ", 
    RowBox[{
     RowBox[{"n", "[", 
      RowBox[{"\<\"e\"\>", ",", "\<\"f\"\>"}], "]"}], "!"}], " ", 
    RowBox[{
     RowBox[{"n", "[", 
      RowBox[{"\<\"f\"\>", ",", "\<\"o\"\>"}], "]"}], "!"}], " ", 
    RowBox[{
     RowBox[{"n", "[", 
      RowBox[{"\<\"g\"\>", ",", "\<\"h\"\>"}], "]"}], "!"}], " ", 
    RowBox[{
     RowBox[{"n", "[", 
      RowBox[{"\<\"h\"\>", ",", "\<\"i\"\>"}], "]"}], "!"}], " ", 
    RowBox[{
     RowBox[{"n", "[", 
      RowBox[{"\<\"i\"\>", ",", "\<\"j\"\>"}], "]"}], "!"}], " ", 
    RowBox[{
     RowBox[{"n", "[", 
      RowBox[{"\<\"j\"\>", ",", "\<\"k\"\>"}], "]"}], "!"}], " ", 
    RowBox[{
     RowBox[{"n", "[", 
      RowBox[{"\<\"k\"\>", ",", "\<\"l\"\>"}], "]"}], "!"}], " ", 
    RowBox[{
     RowBox[{"n", "[", 
      RowBox[{"\<\"l\"\>", ",", "\<\"o\"\>"}], "]"}], "!"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"h", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"b\"\>"}], "]"}]}], ",", 
      RowBox[{"n", "[", 
       RowBox[{"\<\"a\"\>", ",", "\<\"b\"\>"}], "]"}]}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"h", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"c\"\>"}], "]"}]}], ",", 
      RowBox[{"n", "[", 
       RowBox[{"\<\"b\"\>", ",", "\<\"c\"\>"}], "]"}]}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"h", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"o\"\>"}], "]"}]}], ",", 
      RowBox[{"n", "[", 
       RowBox[{"\<\"c\"\>", ",", "\<\"o\"\>"}], "]"}]}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"h", "[", 
        RowBox[{"\<\"d\"\>", ",", "\<\"e\"\>"}], "]"}]}], ",", 
      RowBox[{"n", "[", 
       RowBox[{"\<\"d\"\>", ",", "\<\"e\"\>"}], "]"}]}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"h", "[", 
        RowBox[{"\<\"e\"\>", ",", "\<\"f\"\>"}], "]"}]}], ",", 
      RowBox[{"n", "[", 
       RowBox[{"\<\"e\"\>", ",", "\<\"f\"\>"}], "]"}]}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"h", "[", 
        RowBox[{"\<\"f\"\>", ",", "\<\"o\"\>"}], "]"}]}], ",", 
      RowBox[{"n", "[", 
       RowBox[{"\<\"f\"\>", ",", "\<\"o\"\>"}], "]"}]}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"h", "[", 
        RowBox[{"\<\"g\"\>", ",", "\<\"h\"\>"}], "]"}]}], ",", 
      RowBox[{"n", "[", 
       RowBox[{"\<\"g\"\>", ",", "\<\"h\"\>"}], "]"}]}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"h", "[", 
        RowBox[{"\<\"h\"\>", ",", "\<\"i\"\>"}], "]"}]}], ",", 
      RowBox[{"n", "[", 
       RowBox[{"\<\"h\"\>", ",", "\<\"i\"\>"}], "]"}]}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"h", "[", 
        RowBox[{"\<\"i\"\>", ",", "\<\"j\"\>"}], "]"}]}], ",", 
      RowBox[{"n", "[", 
       RowBox[{"\<\"i\"\>", ",", "\<\"j\"\>"}], "]"}]}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"h", "[", 
        RowBox[{"\<\"j\"\>", ",", "\<\"k\"\>"}], "]"}]}], ",", 
      RowBox[{"n", "[", 
       RowBox[{"\<\"j\"\>", ",", "\<\"k\"\>"}], "]"}]}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"h", "[", 
        RowBox[{"\<\"k\"\>", ",", "\<\"l\"\>"}], "]"}]}], ",", 
      RowBox[{"n", "[", 
       RowBox[{"\<\"k\"\>", ",", "\<\"l\"\>"}], "]"}]}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"h", "[", 
        RowBox[{"\<\"l\"\>", ",", "\<\"o\"\>"}], "]"}]}], ",", 
      RowBox[{"n", "[", 
       RowBox[{"\<\"l\"\>", ",", "\<\"o\"\>"}], "]"}]}], "]"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.9056969607024193`*^9, 3.905697761241765*^9},
 CellLabel->
  "Out[135]=",ExpressionUUID->"d5f8d017-bd41-4364-952d-74e229df47df"]
}, Open  ]],

Cell["\<\
If the second entry is set to be Automatic, then the autoRename function is \
automatically applied to shorten the final expression:\
\>", "Text",
 CellChangeTimes->{{3.905696901529974*^9, 3.905696927388787*^9}, {
  3.9057084481605816`*^9, 
  3.9057084492834473`*^9}},ExpressionUUID->"ac2ede59-e7e5-4a3c-a8a8-\
002e8690cfe3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"computeBlock", "[", 
  RowBox[{"flowFifteen", ",", "Automatic"}], "]"}]], "Input",
 CellChangeTimes->{{3.905696882379485*^9, 3.905696889060153*^9}},
 CellLabel->
  "In[136]:=",ExpressionUUID->"0a108c50-8227-41ab-bc82-4a806d28a754"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["z1", 
     RowBox[{"h1", "+", "n1"}]], " ", 
    SuperscriptBox["z10", 
     RowBox[{"h10", "+", "n10"}]], " ", 
    SuperscriptBox["z11", 
     RowBox[{"h11", "+", "n11"}]], " ", 
    SuperscriptBox["z12", 
     RowBox[{"h12", "+", "n12"}]], " ", 
    SuperscriptBox["z2", 
     RowBox[{"h2", "+", "n2"}]], " ", 
    SuperscriptBox["z3", 
     RowBox[{"h3", "+", "n3"}]], " ", 
    SuperscriptBox["z4", 
     RowBox[{"h4", "+", "n4"}]], " ", 
    SuperscriptBox["z5", 
     RowBox[{"h5", "+", "n5"}]], " ", 
    SuperscriptBox["z6", 
     RowBox[{"h6", "+", "n6"}]], " ", 
    SuperscriptBox["z7", 
     RowBox[{"h7", "+", "n7"}]], " ", 
    SuperscriptBox["z8", 
     RowBox[{"h8", "+", "n8"}]], " ", 
    SuperscriptBox["z9", 
     RowBox[{"h9", "+", "n9"}]], " ", 
    RowBox[{"HypergeometricPFQ", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "+", "h12", "+", "h3", "+", "h6"}], ",", 
        RowBox[{"-", "n12"}], ",", 
        RowBox[{"-", "n3"}], ",", 
        RowBox[{"-", "n6"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "h12"}], "+", "h3", "+", "h6", "-", "n12"}], ",", 
        RowBox[{"h12", "-", "h3", "+", "h6", "-", "n3"}], ",", 
        RowBox[{"h12", "+", "h3", "-", "h6", "-", "n6"}]}], "}"}], ",", "1"}],
      "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "h12"}], "+", "h3", "+", "h6", "-", "n12"}], ",", "n3"}], 
     "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"h12", "-", "h3", "+", "h6", "-", "n3"}], ",", "n6"}], "]"}], 
    " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"h12", "+", "h3", "-", "h6", "-", "n6"}], ",", "n12"}], "]"}], 
    " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"h7", "+", "h8", "-", "\[CapitalDelta]11"}], ",", 
      RowBox[{"n7", "+", "n8"}]}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"h8", "+", "h9", "-", "\[CapitalDelta]12"}], ",", 
      RowBox[{"n8", "+", "n9"}]}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"h10", "+", "h9", "-", "\[CapitalDelta]13"}], ",", 
      RowBox[{"n10", "+", "n9"}]}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"h10", "+", "h11", "-", "\[CapitalDelta]14"}], ",", 
      RowBox[{"n10", "+", "n11"}]}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"h11", "+", "h12", "-", "\[CapitalDelta]15"}], ",", 
      RowBox[{"n11", "+", "n12"}]}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"h1", "+", "\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], ",", 
      "n1"}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"h1", "+", "h2", "-", "\[CapitalDelta]3"}], ",", 
      RowBox[{"n1", "+", "n2"}]}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"h2", "+", "h3", "-", "\[CapitalDelta]4"}], ",", 
      RowBox[{"n2", "+", "n3"}]}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"h4", "+", "\[CapitalDelta]5", "-", "\[CapitalDelta]6"}], ",", 
      "n4"}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"h4", "+", "h5", "-", "\[CapitalDelta]7"}], ",", 
      RowBox[{"n4", "+", "n5"}]}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"h5", "+", "h6", "-", "\[CapitalDelta]8"}], ",", 
      RowBox[{"n5", "+", "n6"}]}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"h7", "-", "\[CapitalDelta]10", "+", "\[CapitalDelta]9"}], ",", 
      "n7"}], "]"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"n1", "!"}], " ", 
    RowBox[{"n10", "!"}], " ", 
    RowBox[{"n11", "!"}], " ", 
    RowBox[{"n12", "!"}], " ", 
    RowBox[{"n2", "!"}], " ", 
    RowBox[{"n3", "!"}], " ", 
    RowBox[{"n4", "!"}], " ", 
    RowBox[{"n5", "!"}], " ", 
    RowBox[{"n6", "!"}], " ", 
    RowBox[{"n7", "!"}], " ", 
    RowBox[{"n8", "!"}], " ", 
    RowBox[{"n9", "!"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"2", " ", "h1"}], ",", "n1"}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"2", " ", "h10"}], ",", "n10"}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"2", " ", "h11"}], ",", "n11"}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"2", " ", "h12"}], ",", "n12"}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"2", " ", "h2"}], ",", "n2"}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"2", " ", "h3"}], ",", "n3"}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"2", " ", "h4"}], ",", "n4"}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"2", " ", "h5"}], ",", "n5"}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"2", " ", "h6"}], ",", "n6"}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"2", " ", "h7"}], ",", "n7"}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"2", " ", "h8"}], ",", "n8"}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"2", " ", "h9"}], ",", "n9"}], "]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.9056968852427187`*^9, 3.9056968897846675`*^9}, 
   3.9056969828076744`*^9, 3.90569776311515*^9},
 CellLabel->
  "Out[136]=",ExpressionUUID->"e69f3235-fc20-4770-a02f-d513a4895235"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TraditionalForm", "@", "%"}]], "Input",
 CellChangeTimes->{{3.905696975979514*^9, 3.905696980319863*^9}},
 CellLabel->
  "In[137]:=",ExpressionUUID->"fbec922d-0f5e-45a9-bf0b-0a97ee467ee9"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["z1", 
      RowBox[{"h1", "+", "n1"}]], " ", 
     SuperscriptBox["z10", 
      RowBox[{"h10", "+", "n10"}]], " ", 
     SuperscriptBox["z11", 
      RowBox[{"h11", "+", "n11"}]], " ", 
     SuperscriptBox["z12", 
      RowBox[{"h12", "+", "n12"}]], " ", 
     SuperscriptBox["z2", 
      RowBox[{"h2", "+", "n2"}]], " ", 
     SuperscriptBox["z3", 
      RowBox[{"h3", "+", "n3"}]], " ", 
     SuperscriptBox["z4", 
      RowBox[{"h4", "+", "n4"}]], " ", 
     SuperscriptBox["z5", 
      RowBox[{"h5", "+", "n5"}]], " ", 
     SuperscriptBox["z6", 
      RowBox[{"h6", "+", "n6"}]], " ", 
     SuperscriptBox["z7", 
      RowBox[{"h7", "+", "n7"}]], " ", 
     SuperscriptBox["z8", 
      RowBox[{"h8", "+", "n8"}]], " ", 
     SuperscriptBox["z9", 
      RowBox[{"h9", "+", "n9"}]], " ", 
     TemplateBox[{
       RowBox[{"h1", "+", "\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], "n1"},
      "Pochhammer"], " ", 
     TemplateBox[{
       RowBox[{"h4", "+", "\[CapitalDelta]5", "-", "\[CapitalDelta]6"}], "n4"},
      "Pochhammer"], " ", 
     TemplateBox[{
       RowBox[{"h7", "-", "\[CapitalDelta]10", "+", "\[CapitalDelta]9"}], 
       "n7"},
      "Pochhammer"], " ", 
     TemplateBox[{
       RowBox[{"h1", "+", "h2", "-", "\[CapitalDelta]3"}], 
       RowBox[{"n1", "+", "n2"}]},
      "Pochhammer"], " ", 
     TemplateBox[{
       RowBox[{"h10", "+", "h11", "-", "\[CapitalDelta]14"}], 
       RowBox[{"n10", "+", "n11"}]},
      "Pochhammer"], " ", 
     TemplateBox[{
       RowBox[{"h10", "+", "h9", "-", "\[CapitalDelta]13"}], 
       RowBox[{"n10", "+", "n9"}]},
      "Pochhammer"], " ", 
     TemplateBox[{
       RowBox[{"h11", "+", "h12", "-", "\[CapitalDelta]15"}], 
       RowBox[{"n11", "+", "n12"}]},
      "Pochhammer"], " ", 
     TemplateBox[{
       RowBox[{
         RowBox[{"-", "h12"}], "+", "h3", "+", "h6", "-", "n12"}], "n3"},
      "Pochhammer"], " ", 
     TemplateBox[{
       RowBox[{"h12", "+", "h3", "-", "h6", "-", "n6"}], "n12"},
      "Pochhammer"], " ", 
     TemplateBox[{
       RowBox[{"h12", "-", "h3", "+", "h6", "-", "n3"}], "n6"},
      "Pochhammer"], " ", 
     TemplateBox[{
       RowBox[{"h2", "+", "h3", "-", "\[CapitalDelta]4"}], 
       RowBox[{"n2", "+", "n3"}]},
      "Pochhammer"], " ", 
     TemplateBox[{
       RowBox[{"h4", "+", "h5", "-", "\[CapitalDelta]7"}], 
       RowBox[{"n4", "+", "n5"}]},
      "Pochhammer"], " ", 
     TemplateBox[{
       RowBox[{"h5", "+", "h6", "-", "\[CapitalDelta]8"}], 
       RowBox[{"n5", "+", "n6"}]},
      "Pochhammer"], " ", 
     TemplateBox[{
       RowBox[{"h7", "+", "h8", "-", "\[CapitalDelta]11"}], 
       RowBox[{"n7", "+", "n8"}]},
      "Pochhammer"], " ", 
     TemplateBox[{
       RowBox[{"h8", "+", "h9", "-", "\[CapitalDelta]12"}], 
       RowBox[{"n8", "+", "n9"}]},
      "Pochhammer"], " ", 
     TagBox[
      TagBox[
       RowBox[{
        RowBox[{
         SubscriptBox["\[InvisiblePrefixScriptBase]", "4"], 
         SubscriptBox["F", "3"]}], "\[InvisibleApplication]", 
        RowBox[{"(", 
         RowBox[{
          TagBox[
           TagBox[
            RowBox[{
             TagBox[
              RowBox[{"h12", "+", "h3", "+", "h6", "-", "1"}],
              HypergeometricPFQ,
              Editable->True,
              Selectable->True], ",", 
             TagBox[
              RowBox[{"-", "n12"}],
              HypergeometricPFQ,
              Editable->True,
              Selectable->True], ",", 
             TagBox[
              RowBox[{"-", "n3"}],
              HypergeometricPFQ,
              Editable->True,
              Selectable->True], ",", 
             TagBox[
              RowBox[{"-", "n6"}],
              HypergeometricPFQ,
              Editable->True,
              Selectable->True]}],
            InterpretTemplate[{
              SlotSequence[1]}& ]],
           HypergeometricPFQ,
           Editable->False,
           Selectable->False], ";", 
          TagBox[
           TagBox[
            RowBox[{
             TagBox[
              RowBox[{
               RowBox[{"-", "h12"}], "+", "h3", "+", "h6", "-", "n12"}],
              HypergeometricPFQ,
              Editable->True,
              Selectable->True], ",", 
             TagBox[
              RowBox[{"h12", "-", "h3", "+", "h6", "-", "n3"}],
              HypergeometricPFQ,
              Editable->True,
              Selectable->True], ",", 
             TagBox[
              RowBox[{"h12", "+", "h3", "-", "h6", "-", "n6"}],
              HypergeometricPFQ,
              Editable->True,
              Selectable->True]}],
            InterpretTemplate[{
              SlotSequence[1]}& ]],
           HypergeometricPFQ,
           Editable->False,
           Selectable->False], ";", 
          TagBox["1",
           HypergeometricPFQ,
           Editable->True,
           Selectable->True]}], ")"}]}],
       InterpretTemplate[HypergeometricPFQ[#, #2, #3]& ],
       Editable->False,
       Selectable->False],
      HypergeometricPFQ]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"n1", "!"}], " ", 
     RowBox[{"n10", "!"}], " ", 
     RowBox[{"n11", "!"}], " ", 
     RowBox[{"n12", "!"}], " ", 
     RowBox[{"n2", "!"}], " ", 
     RowBox[{"n3", "!"}], " ", 
     RowBox[{"n4", "!"}], " ", 
     RowBox[{"n5", "!"}], " ", 
     RowBox[{"n6", "!"}], " ", 
     RowBox[{"n7", "!"}], " ", 
     RowBox[{"n8", "!"}], " ", 
     RowBox[{"n9", "!"}], " ", 
     TemplateBox[{
       RowBox[{"2", " ", "h1"}], "n1"},
      "Pochhammer"], " ", 
     TemplateBox[{
       RowBox[{"2", " ", "h10"}], "n10"},
      "Pochhammer"], " ", 
     TemplateBox[{
       RowBox[{"2", " ", "h11"}], "n11"},
      "Pochhammer"], " ", 
     TemplateBox[{
       RowBox[{"2", " ", "h12"}], "n12"},
      "Pochhammer"], " ", 
     TemplateBox[{
       RowBox[{"2", " ", "h2"}], "n2"},
      "Pochhammer"], " ", 
     TemplateBox[{
       RowBox[{"2", " ", "h3"}], "n3"},
      "Pochhammer"], " ", 
     TemplateBox[{
       RowBox[{"2", " ", "h4"}], "n4"},
      "Pochhammer"], " ", 
     TemplateBox[{
       RowBox[{"2", " ", "h5"}], "n5"},
      "Pochhammer"], " ", 
     TemplateBox[{
       RowBox[{"2", " ", "h6"}], "n6"},
      "Pochhammer"], " ", 
     TemplateBox[{
       RowBox[{"2", " ", "h7"}], "n7"},
      "Pochhammer"], " ", 
     TemplateBox[{
       RowBox[{"2", " ", "h8"}], "n8"},
      "Pochhammer"], " ", 
     TemplateBox[{
       RowBox[{"2", " ", "h9"}], "n9"},
      "Pochhammer"]}], ")"}]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.9056969832283697`*^9, 3.905697765113448*^9},
 CellLabel->
  "Out[137]//TraditionalForm=",ExpressionUUID->"07ab88e3-584f-4c62-9cc8-\
993d11990875"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Comparison with free-wavefunction construction", "Subsubsection",
 CellChangeTimes->{{3.905703807491696*^9, 
  3.9057038409454937`*^9}},ExpressionUUID->"f270f186-e72e-4a11-a47c-\
30b33fa75e13"],

Cell["\<\
Since the fifteen-point diagram we are considering is six-point \
constructible, we can also derive the same expression for the blocks from \
combinations of the free wave modes. This is\
\>", "Text",
 CellChangeTimes->{{3.905703821477054*^9, 3.905703845810332*^9}, {
  3.9057038794052935`*^9, 3.905703899291357*^9}, {3.9057084652635016`*^9, 
  3.905708476088416*^9}},ExpressionUUID->"5b446f30-5eb7-497c-b293-\
f92d6f38c4bb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["z1", "\[CapitalDelta]3"], 
      SuperscriptBox["z3", "\[CapitalDelta]4"], 
      SuperscriptBox["z4", "\[CapitalDelta]7"], 
      SuperscriptBox["z6", "\[CapitalDelta]8"], 
      SuperscriptBox["z7", "\[CapitalDelta]11"], 
      SuperscriptBox["z9", "\[CapitalDelta]12"], 
      SuperscriptBox["z10", "\[CapitalDelta]14"], 
      SuperscriptBox["z12", "\[CapitalDelta]15"]}], ")"}], 
    RowBox[{"\[Alpha]", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"h4", ",", "n4"}], "}"}], ",", 
      RowBox[{"{", "h5", "}"}], ",", "\[CapitalDelta]5", ",", 
      "\[CapitalDelta]6", ",", "\[CapitalDelta]7"}], "]"}], " ", 
    RowBox[{"\[Alpha]", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"h7", ",", "n7"}], "}"}], ",", 
      RowBox[{"{", "h8", "}"}], ",", "\[CapitalDelta]9", ",", 
      "\[CapitalDelta]10", ",", "\[CapitalDelta]11"}], "]"}], " ", 
    RowBox[{"\[Alpha]", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"h1", ",", "n1"}], "}"}], ",", 
      RowBox[{"{", "h2", "}"}], ",", "\[CapitalDelta]1", ",", 
      "\[CapitalDelta]2", ",", "\[CapitalDelta]3"}], "]"}], " ", 
    RowBox[{"\[Gamma]", "[", 
     RowBox[{
      RowBox[{"{", "h2", "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"h3", ",", "n3"}], "}"}], ",", "\[CapitalDelta]4", ",", 
      RowBox[{"{", "h5", "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"h6", ",", "n6"}], "}"}], ",", "\[CapitalDelta]8", ",", 
      RowBox[{"{", "h11", "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"h12", ",", "n12"}], "}"}], ",", "\[CapitalDelta]15"}], "]"}], 
    RowBox[{"\[Beta]", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"h8", ",", "h9", ",", "n9", ",", "\[CapitalDelta]12"}], "}"}], 
      ",", "\[CapitalDelta]13", ",", 
      RowBox[{"{", 
       RowBox[{"h11", ",", "h10", ",", "n10", ",", "\[CapitalDelta]14"}], 
       "}"}]}], "]"}], 
    RowBox[{"wavemode", "[", 
     RowBox[{
      RowBox[{"h7", "+", "n7", "-", "\[CapitalDelta]11"}], ",", "h8", ",", 
      RowBox[{"h9", "+", "n9", "-", "\[CapitalDelta]12"}], ",", "z7", ",", 
      "z8", ",", "z9"}], "]"}], " ", 
    RowBox[{"wavemode", "[", 
     RowBox[{
      RowBox[{"h10", "+", "n10", "-", "\[CapitalDelta]14"}], ",", "h11", ",", 
      RowBox[{"h12", "+", "n12", "-", "\[CapitalDelta]15"}], ",", "z10", ",", 
      "z11", ",", "z12"}], "]"}], " ", 
    RowBox[{"wavemode", "[", 
     RowBox[{
      RowBox[{"h1", "+", "n1", "-", "\[CapitalDelta]3"}], ",", "h2", ",", 
      RowBox[{"h3", "+", "n3", "-", "\[CapitalDelta]4"}], ",", "z1", ",", 
      "z2", ",", "z3"}], "]"}], " ", 
    RowBox[{"wavemode", "[", 
     RowBox[{
      RowBox[{"h4", "+", "n4", "-", "\[CapitalDelta]7"}], ",", "h5", ",", 
      RowBox[{"h6", "+", "n6", "-", "\[CapitalDelta]8"}], ",", "z4", ",", 
      "z5", ",", "z6"}], "]"}]}], " ", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Alpha]", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"h1_", ",", "n1_"}], "}"}], ",", 
        RowBox[{"{", "h2_", "}"}], ",", "\[CapitalDelta]1_", ",", 
        "\[CapitalDelta]2_", ",", "\[CapitalDelta]3_"}], "]"}], ":>", 
      FractionBox[
       RowBox[{
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"h1", "+", "h2", "-", "\[CapitalDelta]3"}], ",", "n1"}], 
         "]"}], 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"h1", "-", "\[CapitalDelta]2", "+", "\[CapitalDelta]1"}], 
          ",", "n1"}], "]"}]}], 
       RowBox[{
        RowBox[{"n1", "!"}], 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"2", "h1"}], ",", "n1"}], "]"}]}]]}], ",", 
     RowBox[{
      RowBox[{"\[Beta]", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"h2_", ",", "h3_", ",", "n3_", ",", "\[CapitalDelta]4_"}], 
         "}"}], ",", "\[CapitalDelta]5_", ",", 
        RowBox[{"{", 
         RowBox[{"h5_", ",", "h4_", ",", "n4_", ",", "\[CapitalDelta]6_"}], 
         "}"}]}], "]"}], ":>", 
      FractionBox[
       RowBox[{
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"h2", "+", "h3", "-", "\[CapitalDelta]4"}], ",", "n3"}], 
         "]"}], 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"h3", "+", "h4", "-", "\[CapitalDelta]5"}], ",", 
          RowBox[{"n3", "+", "n4"}]}], "]"}], 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"h4", "+", "h5", "-", "\[CapitalDelta]6"}], ",", "n4"}], 
         "]"}]}], 
       RowBox[{
        RowBox[{"n3", "!"}], " ", 
        RowBox[{"n4", "!"}], 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"2", "h3"}], ",", "n3"}], "]"}], 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"2", "h4"}], ",", "n4"}], "]"}]}]]}], "\[IndentingNewLine]",
      ",", 
     RowBox[{
      RowBox[{"\[Gamma]", "[", 
       RowBox[{
        RowBox[{"{", "h2_", "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"h3_", ",", "n3_"}], "}"}], ",", "\[CapitalDelta]4_", ",", 
        RowBox[{"{", "h5_", "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"h6_", ",", "n6_"}], "}"}], ",", "\[CapitalDelta]8_", ",", 
        RowBox[{"{", "h8_", "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"h9_", ",", "n9_"}], "}"}], ",", "\[CapitalDelta]12_"}], 
       "]"}], ":>", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         RowBox[{"n3", "!"}], " ", 
         RowBox[{"n6", "!"}], " ", 
         RowBox[{"n9", "!"}]}]], 
       FractionBox[
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"h2", "+", "h3", "-", "\[CapitalDelta]4"}], ",", "n3"}], 
         "]"}], 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"2", " ", "h3"}], ",", "n3"}], "]"}]], 
       FractionBox[
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"h5", "+", "h6", "-", "\[CapitalDelta]8"}], ",", "n6"}], 
         "]"}], 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"2", " ", "h6"}], ",", "n6"}], "]"}]], 
       FractionBox[
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"h8", "+", "h9", "-", "\[CapitalDelta]12"}], ",", "n9"}], 
         "]"}], 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"2", " ", "h9"}], ",", "n9"}], "]"}]], 
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{"h3", "+", "h6", "-", "h9", "-", "n9"}], ",", "n3"}], "]"}], 
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{"h6", "+", "h9", "-", "h3", "-", "n3"}], ",", "n6"}], "]"}], 
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{"h9", "+", "h3", "-", "h6", "-", "n6"}], ",", "n9"}], "]"}], 
       RowBox[{"HypergeometricPFQ", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "n3"}], ",", 
           RowBox[{"-", "n6"}], ",", 
           RowBox[{"-", "n9"}], ",", 
           RowBox[{"h3", "+", "h6", "+", "h9", "-", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"h3", "+", "h6", "-", "h9", "-", "n9"}], ",", 
           RowBox[{"h6", "+", "h9", "-", "h3", "-", "n3"}], ",", 
           RowBox[{"h9", "+", "h3", "-", "h6", "-", "n6"}]}], "}"}], ",", 
         "1"}], "]"}]}]}]}], "}"}]}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Hypergeometric2F1", "[", 
     RowBox[{"a_", ",", "b_", ",", "c_", ",", "z_"}], "]"}], ":>", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"n", "=", 
        RowBox[{"ToExpression", "[", 
         RowBox[{"\"\<n\>\"", "<>", 
          RowBox[{"StringDrop", "[", 
           RowBox[{
            RowBox[{"ToString", "@", "z"}], ",", "1"}], "]"}]}], "]"}]}], 
       "}"}], ",", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"Pochhammer", "[", 
          RowBox[{"a", ",", "n"}], "]"}], 
         RowBox[{"Pochhammer", "[", 
          RowBox[{"b", ",", "n"}], "]"}]}], 
        RowBox[{
         RowBox[{"n", "!"}], 
         RowBox[{"Pochhammer", "[", 
          RowBox[{"c", ",", "n"}], "]"}]}]], 
       SuperscriptBox["z", "n"]}]}], "]"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.905703918009736*^9, 3.9057039408860655`*^9}, {
  3.9057043383060427`*^9, 3.9057044197993965`*^9}, {3.9057049431611137`*^9, 
  3.9057049444355135`*^9}, {3.90570499540228*^9, 3.905704997581757*^9}, {
  3.905705029233815*^9, 3.9057051744855576`*^9}, {3.905705217083059*^9, 
  3.905705388782154*^9}},
 CellLabel->
  "In[244]:=",ExpressionUUID->"a872e4f7-213e-4be2-82b2-0d7ac2791576"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["z1", 
     RowBox[{"h1", "+", "n1"}]], " ", 
    SuperscriptBox["z10", 
     RowBox[{"h10", "+", "n10"}]], " ", 
    SuperscriptBox["z11", 
     RowBox[{"h11", "+", "n11"}]], " ", 
    SuperscriptBox["z12", 
     RowBox[{"h12", "+", "n12"}]], " ", 
    SuperscriptBox["z2", 
     RowBox[{"h2", "+", "n2"}]], " ", 
    SuperscriptBox["z3", 
     RowBox[{"h3", "+", "n3"}]], " ", 
    SuperscriptBox["z4", 
     RowBox[{"h4", "+", "n4"}]], " ", 
    SuperscriptBox["z5", 
     RowBox[{"h5", "+", "n5"}]], " ", 
    SuperscriptBox["z6", 
     RowBox[{"h6", "+", "n6"}]], " ", 
    SuperscriptBox["z7", 
     RowBox[{"h7", "+", "n7"}]], " ", 
    SuperscriptBox["z8", 
     RowBox[{"h8", "+", "n8"}]], " ", 
    SuperscriptBox["z9", 
     RowBox[{"h9", "+", "n9"}]], " ", 
    RowBox[{"HypergeometricPFQ", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "+", "h12", "+", "h3", "+", "h6"}], ",", 
        RowBox[{"-", "n12"}], ",", 
        RowBox[{"-", "n3"}], ",", 
        RowBox[{"-", "n6"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "h12"}], "+", "h3", "+", "h6", "-", "n12"}], ",", 
        RowBox[{"h12", "-", "h3", "+", "h6", "-", "n3"}], ",", 
        RowBox[{"h12", "+", "h3", "-", "h6", "-", "n6"}]}], "}"}], ",", "1"}],
      "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "h12"}], "+", "h3", "+", "h6", "-", "n12"}], ",", "n3"}], 
     "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"h12", "-", "h3", "+", "h6", "-", "n3"}], ",", "n6"}], "]"}], 
    " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"h12", "+", "h3", "-", "h6", "-", "n6"}], ",", "n12"}], "]"}], 
    " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"h7", "+", "h8", "-", "\[CapitalDelta]11"}], ",", "n7"}], "]"}],
     " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"h7", "+", "h8", "+", "n7", "-", "\[CapitalDelta]11"}], ",", 
      "n8"}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"h8", "+", "h9", "-", "\[CapitalDelta]12"}], ",", "n9"}], "]"}],
     " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"h8", "+", "h9", "+", "n9", "-", "\[CapitalDelta]12"}], ",", 
      "n8"}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"h10", "+", "h9", "-", "\[CapitalDelta]13"}], ",", 
      RowBox[{"n10", "+", "n9"}]}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"h10", "+", "h11", "-", "\[CapitalDelta]14"}], ",", "n10"}], 
     "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"h10", "+", "h11", "+", "n10", "-", "\[CapitalDelta]14"}], ",", 
      "n11"}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"h11", "+", "h12", "-", "\[CapitalDelta]15"}], ",", "n12"}], 
     "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"h11", "+", "h12", "+", "n12", "-", "\[CapitalDelta]15"}], ",", 
      "n11"}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"h1", "+", "\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], ",", 
      "n1"}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"h1", "+", "h2", "-", "\[CapitalDelta]3"}], ",", "n1"}], "]"}], 
    " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"h1", "+", "h2", "+", "n1", "-", "\[CapitalDelta]3"}], ",", 
      "n2"}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"h2", "+", "h3", "-", "\[CapitalDelta]4"}], ",", "n3"}], "]"}], 
    " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"h2", "+", "h3", "+", "n3", "-", "\[CapitalDelta]4"}], ",", 
      "n2"}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"h4", "+", "\[CapitalDelta]5", "-", "\[CapitalDelta]6"}], ",", 
      "n4"}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"h4", "+", "h5", "-", "\[CapitalDelta]7"}], ",", "n4"}], "]"}], 
    " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"h4", "+", "h5", "+", "n4", "-", "\[CapitalDelta]7"}], ",", 
      "n5"}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"h5", "+", "h6", "-", "\[CapitalDelta]8"}], ",", "n6"}], "]"}], 
    " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"h5", "+", "h6", "+", "n6", "-", "\[CapitalDelta]8"}], ",", 
      "n5"}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"h7", "-", "\[CapitalDelta]10", "+", "\[CapitalDelta]9"}], ",", 
      "n7"}], "]"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"n1", "!"}], " ", 
    RowBox[{"n10", "!"}], " ", 
    RowBox[{"n11", "!"}], " ", 
    RowBox[{"n12", "!"}], " ", 
    RowBox[{"n2", "!"}], " ", 
    RowBox[{"n3", "!"}], " ", 
    RowBox[{"n4", "!"}], " ", 
    RowBox[{"n5", "!"}], " ", 
    RowBox[{"n6", "!"}], " ", 
    RowBox[{"n7", "!"}], " ", 
    RowBox[{"n8", "!"}], " ", 
    RowBox[{"n9", "!"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"2", " ", "h1"}], ",", "n1"}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"2", " ", "h10"}], ",", "n10"}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"2", " ", "h11"}], ",", "n11"}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"2", " ", "h12"}], ",", "n12"}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"2", " ", "h2"}], ",", "n2"}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"2", " ", "h3"}], ",", "n3"}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"2", " ", "h4"}], ",", "n4"}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"2", " ", "h5"}], ",", "n5"}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"2", " ", "h6"}], ",", "n6"}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"2", " ", "h7"}], ",", "n7"}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"2", " ", "h8"}], ",", "n8"}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"2", " ", "h9"}], ",", "n9"}], "]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.90570439157838*^9, 3.905704438223343*^9}, 
   3.905704945333844*^9, {3.9057053914297047`*^9, 3.9057054018220325`*^9}},
 CellLabel->
  "Out[244]=",ExpressionUUID->"aa7b5e0c-00d0-4492-98a9-9f65f4f188d8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  FractionBox["%", 
   RowBox[{"computeBlock", "[", 
    RowBox[{"flowFifteen", ",", "Automatic"}], "]"}]], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.905704429289195*^9, 3.905704440533227*^9}, 
   3.905704949233614*^9, {3.905705398445176*^9, 3.905705399588164*^9}},
 CellLabel->
  "In[245]:=",ExpressionUUID->"2b3a2851-57a4-45c6-8305-f2498cfa480a"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.9057044345825825`*^9, 3.905704441478196*^9}, 
   3.9057049496269913`*^9, {3.9057053953567038`*^9, 3.9057054027864504`*^9}},
 CellLabel->
  "Out[245]=",ExpressionUUID->"5612cda9-e8ca-45b1-a6e7-9a75c7fea356"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Casimirs that correspond to ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["AdS", "3"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "7b202f1b-c6b3-4cfa-b363-50d31ca25289"],
 " Hamiltonians"
}], "Subsection",
 CellChangeTimes->{{3.905699767845441*^9, 
  3.905699781273426*^9}},ExpressionUUID->"6bf48a93-3a89-4d8f-b2cd-\
78eed28e70eb"],

Cell[TextData[{
 "The fifteen-point diagram we are considering in this example is six-point \
constructible. Let us check explicitly that all four of the Casimirs at the \
middle of the six-point building blocks can be simultaneously mapped to an ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["AdS", "3"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "ad70725e-5f4f-488f-aa85-e8d2331633b4"],
 " free Hamiltonian:"
}], "Text",
 CellChangeTimes->{{3.9056997938193545`*^9, 3.9056998670462656`*^9}, {
  3.90570010214495*^9, 
  3.905700102553113*^9}},ExpressionUUID->"60771444-2fe1-4be3-8e22-\
570810d9298f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"drawDiagram", "@", "flowFifteen"}]], "Input",
 CellChangeTimes->{{3.905699904083212*^9, 3.9056999075594735`*^9}},
 CellLabel->
  "In[209]:=",ExpressionUUID->"bde3f1b1-1a97-41c8-8a5e-6780e9b78dd3"],

Cell[BoxData[
 GraphicsBox[
  NamespaceBox["NetworkGraphics",
   DynamicModuleBox[{Typeset`graph = HoldComplete[
     Graph[{
      1, "a", 2, "b", "c", 3, "o", 4, "f", "l", "d", "e", 5, 6, 7, 8, "g", 
       "h", 9, 10, "i", 11, "j", 12, "k", 13, 14, 15}, {
      Null, {{1, 2}, {3, 2}, {2, 4}, {4, 5}, {6, 4}, {5, 7}, {8, 5}, {9, 7}, {
       10, 7}, {11, 12}, {13, 11}, {14, 11}, {12, 9}, {15, 12}, {16, 9}, {17, 
       18}, {19, 17}, {20, 17}, {18, 21}, {22, 18}, {21, 23}, {24, 21}, {23, 
       25}, {26, 23}, {25, 10}, {27, 25}, {28, 10}}}, {
      VertexLabels -> {"Name"}}]]}, 
    TagBox[GraphicsGroupBox[{
       {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
        ArrowBox[CompressedData["
1:eJxTTMoPSmVmYGCQBmImKIaBLYyFcSnlL+w3gukb9pvA9A8c/Bf2+NW/sHc9
eMWtO5LJAZ0PoT9B1XMQkP9hj65e1om3zHbqP3s5MM2Hw7wfcPPQ1Vc/XHSp
PIPVAZd5TEZqBsd5eaHmCmGoR3UnE4b8RjR16ObBaPz2icLlYe7bhOYvdP+h
hv8PePzg0r8Fa7ij+wdmHgdc/XNF+1cBbdw45WH6YekKl36YPLp5sijxyuSA
Sx7Vfwj1WhvfMoheEkCLX1zyP+zR1aPHDy551HBDqE+4uLuH8aEwXD0AU/hL
kw==
         "], 0.045024252374206666`]}, 
       {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
        0.7]}], {DiskBox[{0., 0.764574226814196}, 0.045024252374206666], 
         InsetBox["1", 
          Offset[{2, 2}, {0.045024252374206666, 0.8095984791884027}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0.3822871134070978, 1.5291484536283915}, 
          0.045024252374206666], 
         InsetBox["\<\"a\"\>", 
          Offset[{2, 2}, {0.42731136578130446, 1.574172706002598}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0.7645742268141956, 0.764574226814196}, 
          0.045024252374206666], 
         InsetBox["2", 
          Offset[{2, 2}, {0.8095984791884023, 0.8095984791884027}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0.7645742268141956, 2.293722680442587}, 
          0.045024252374206666], 
         InsetBox["\<\"b\"\>", 
          Offset[{2, 2}, {0.8095984791884023, 2.3387469328167936}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.1468613402212935, 3.058296907256783}, 
          0.045024252374206666], 
         InsetBox["\<\"c\"\>", 
          Offset[{2, 2}, {1.1918855925955, 3.1033211596309895}], ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.1468613402212935, 1.5291484536283915}, 
          0.045024252374206666], 
         InsetBox["3", Offset[{2, 2}, {1.1918855925955, 1.574172706002598}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.911435567035489, 3.8228711340709784}, 
          0.045024252374206666], 
         InsetBox["\<\"o\"\>", 
          Offset[{2, 2}, {1.9564598194096956, 3.867895386445185}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.5291484536283912, 2.293722680442587}, 
          0.045024252374206666], 
         InsetBox["4", 
          Offset[{2, 2}, {1.5741727060025978, 2.3387469328167936}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{2.6760097938496847, 3.058296907256783}, 
          0.045024252374206666], 
         InsetBox["\<\"f\"\>", 
          Offset[{2, 2}, {2.7210340462238913, 3.1033211596309895}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{3.631727577367429, 4.587445360885174}, 
          0.045024252374206666], 
         InsetBox["\<\"l\"\>", 
          Offset[{2, 2}, {3.6767518297416357, 4.632469613259381}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.911435567035489, 1.5291484536283915}, 
          0.045024252374206666], 
         InsetBox["\<\"d\"\>", 
          Offset[{2, 2}, {1.9564598194096956, 1.574172706002598}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{2.293722680442587, 2.293722680442587}, 
          0.045024252374206666], 
         InsetBox["\<\"e\"\>", 
          Offset[{2, 2}, {2.3387469328167936, 2.3387469328167936}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.5291484536283912, 0.764574226814196}, 
          0.045024252374206666], 
         InsetBox["5", 
          Offset[{2, 2}, {1.5741727060025978, 0.8095984791884027}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{2.293722680442587, 0.764574226814196}, 
          0.045024252374206666], 
         InsetBox["6", 
          Offset[{2, 2}, {2.3387469328167936, 0.8095984791884027}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{2.6760097938496847, 1.5291484536283915}, 
          0.045024252374206666], 
         InsetBox["7", 
          Offset[{2, 2}, {2.7210340462238913, 1.574172706002598}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{3.0582969072567825, 2.293722680442587}, 
          0.045024252374206666], 
         InsetBox["8", 
          Offset[{2, 2}, {3.103321159630989, 2.3387469328167936}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{3.0582969072567825, 0.764574226814196}, 
          0.045024252374206666], 
         InsetBox["\<\"g\"\>", 
          Offset[{2, 2}, {3.103321159630989, 0.8095984791884027}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{3.4405840206638802, 1.5291484536283915}, 
          0.045024252374206666], 
         InsetBox["\<\"h\"\>", 
          Offset[{2, 2}, {3.485608273038087, 1.574172706002598}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{2.6760097938496847, 0.}, 0.045024252374206666], 
         InsetBox["9", 
          Offset[{2, 2}, {2.7210340462238913, 0.045024252374206666}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{3.4405840206638802, 0.}, 0.045024252374206666], 
         InsetBox["10", 
          Offset[{2, 2}, {3.485608273038087, 0.045024252374206666}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{3.822871134070978, 2.293722680442587}, 
          0.045024252374206666], 
         InsetBox["\<\"i\"\>", 
          Offset[{2, 2}, {3.8678953864451846, 2.3387469328167936}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{3.822871134070978, 0.764574226814196}, 
          0.045024252374206666], 
         InsetBox["11", 
          Offset[{2, 2}, {3.8678953864451846, 0.8095984791884027}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{4.205158247478076, 3.058296907256783}, 
          0.045024252374206666], 
         InsetBox["\<\"j\"\>", 
          Offset[{2, 2}, {4.250182499852283, 3.1033211596309895}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{4.205158247478076, 1.5291484536283915}, 
          0.045024252374206666], 
         InsetBox["12", 
          Offset[{2, 2}, {4.250182499852283, 1.574172706002598}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{4.587445360885174, 3.8228711340709784}, 
          0.045024252374206666], 
         InsetBox["\<\"k\"\>", 
          Offset[{2, 2}, {4.632469613259381, 3.867895386445185}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{4.587445360885174, 2.293722680442587}, 
          0.045024252374206666], 
         InsetBox["13", 
          Offset[{2, 2}, {4.632469613259381, 2.3387469328167936}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{4.969732474292272, 3.058296907256783}, 
          0.045024252374206666], 
         InsetBox["14", 
          Offset[{2, 2}, {5.014756726666478, 3.1033211596309895}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{5.3520195876993695, 3.8228711340709784}, 
          0.045024252374206666], 
         InsetBox["15", 
          Offset[{2, 2}, {5.397043840073576, 3.867895386445185}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}}}],
     MouseAppearanceTag["NetworkGraphics"]],
    AllowKernelInitialization->False]],
  DefaultBaseStyle->{
   "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
  FormatType->TraditionalForm,
  FrameTicks->None]], "Output",
 CellChangeTimes->{3.9056999080001945`*^9},
 CellLabel->
  "Out[209]=",ExpressionUUID->"6ee78b64-590e-4d4a-ab06-554d92ef209e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["1", "#"], 
     RowBox[{"transferders", "[", 
      RowBox[{
       RowBox[{"fifteenPtCasimir", "[", 
        RowBox[{"1", ",", "2", ",", "3"}], "]"}], ",", 
       RowBox[{"#", " ", 
        RowBox[{"F", "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}]}], "]"}]}], "&"}], "@", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["z1", "\[CapitalDelta]3"], 
     SuperscriptBox["z3", "\[CapitalDelta]4"], 
     SuperscriptBox["z4", "\[CapitalDelta]7"], 
     SuperscriptBox["z6", "\[CapitalDelta]8"], 
     SuperscriptBox["z7", "\[CapitalDelta]11"], 
     SuperscriptBox["z9", "\[CapitalDelta]12"], 
     SuperscriptBox["z10", "\[CapitalDelta]14"], 
     SuperscriptBox["z12", "\[CapitalDelta]15"]}], ")"}]}], "//", 
  "collectsimp"}]], "Input",
 CellChangeTimes->{{3.905699881701007*^9, 3.9057000262729034`*^9}},
 CellLabel->
  "In[210]:=",ExpressionUUID->"ab8b6fcf-3e2a-46a0-bd7c-e80725bd329e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    SuperscriptBox["z2", "2"]}], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
       "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7", 
     ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], "]"}]}], "-", 
  RowBox[{
   SuperscriptBox["z2", "2"], " ", "z3", " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
       "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7", 
     ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "z2"}], ")"}], " ", 
   SuperscriptBox["z2", "2"], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
       "0", ",", "2", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7", 
     ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], "]"}]}], "-", 
  RowBox[{"z1", " ", "z2", " ", "z3", " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
       "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7", 
     ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], "]"}]}], "-", 
  RowBox[{"z1", " ", 
   SuperscriptBox["z2", "2"], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
       "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7", 
     ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
    "]"}]}]}]], "Output",
 CellChangeTimes->{3.9056998861878295`*^9, 3.9057000267029514`*^9},
 CellLabel->
  "Out[210]=",ExpressionUUID->"8b813cf7-22d6-46cd-8426-257426261f50"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["1", "#"], 
     RowBox[{"transferders", "[", 
      RowBox[{
       RowBox[{"fifteenPtCasimir", "[", 
        RowBox[{"5", ",", "6", ",", "7"}], "]"}], ",", 
       RowBox[{"#", " ", 
        RowBox[{"F", "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}]}], "]"}]}], "&"}], "@", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["z1", "\[CapitalDelta]3"], 
     SuperscriptBox["z3", "\[CapitalDelta]4"], 
     SuperscriptBox["z4", "\[CapitalDelta]7"], 
     SuperscriptBox["z6", "\[CapitalDelta]8"], 
     SuperscriptBox["z7", "\[CapitalDelta]11"], 
     SuperscriptBox["z9", "\[CapitalDelta]12"], 
     SuperscriptBox["z10", "\[CapitalDelta]14"], 
     SuperscriptBox["z12", "\[CapitalDelta]15"]}], ")"}]}], "//", 
  "collectsimp"}]], "Input",
 CellChangeTimes->{{3.9057000412407207`*^9, 3.905700043119881*^9}},
 CellLabel->
  "In[211]:=",ExpressionUUID->"63499cbf-550b-4eac-a05d-575df343d26f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    SuperscriptBox["z5", "2"]}], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7", 
     ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], "]"}]}], "-", 
  RowBox[{
   SuperscriptBox["z5", "2"], " ", "z6", " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7", 
     ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "z5"}], ")"}], " ", 
   SuperscriptBox["z5", "2"], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "0", ",", "2", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7", 
     ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], "]"}]}], "-", 
  RowBox[{"z4", " ", "z5", " ", "z6", " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7", 
     ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], "]"}]}], "-", 
  RowBox[{"z4", " ", 
   SuperscriptBox["z5", "2"], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7", 
     ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
    "]"}]}]}]], "Output",
 CellChangeTimes->{3.9057000438921146`*^9},
 CellLabel->
  "Out[211]=",ExpressionUUID->"5bd0d431-5f34-4e7c-82f9-b3df3fe0d09d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["1", "#"], 
     RowBox[{"transferders", "[", 
      RowBox[{
       RowBox[{"fifteenPtCasimir", "[", 
        RowBox[{"9", ",", "10", ",", "11"}], "]"}], ",", 
       RowBox[{"#", " ", 
        RowBox[{"F", "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}]}], "]"}]}], "&"}], "@", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["z1", "\[CapitalDelta]3"], 
     SuperscriptBox["z3", "\[CapitalDelta]4"], 
     SuperscriptBox["z4", "\[CapitalDelta]7"], 
     SuperscriptBox["z6", "\[CapitalDelta]8"], 
     SuperscriptBox["z7", "\[CapitalDelta]11"], 
     SuperscriptBox["z9", "\[CapitalDelta]12"], 
     SuperscriptBox["z10", "\[CapitalDelta]14"], 
     SuperscriptBox["z12", "\[CapitalDelta]15"]}], ")"}]}], "//", 
  "collectsimp"}]], "Input",
 CellChangeTimes->{{3.905700048718671*^9, 3.9057000508408537`*^9}},
 CellLabel->
  "In[212]:=",ExpressionUUID->"a84a21ea-0090-47ee-b798-44e2804c4b48"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    SuperscriptBox["z8", "2"]}], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "1", ",", "0", ",", "0", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7", 
     ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], "]"}]}], "-", 
  RowBox[{
   SuperscriptBox["z8", "2"], " ", "z9", " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "1", ",", "1", ",", "0", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7", 
     ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "z8"}], ")"}], " ", 
   SuperscriptBox["z8", "2"], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "2", ",", "0", ",", "0", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7", 
     ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], "]"}]}], "-", 
  RowBox[{"z7", " ", "z8", " ", "z9", " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
        "0", ",", "1", ",", "0", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7", 
     ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], "]"}]}], "-", 
  RowBox[{"z7", " ", 
   SuperscriptBox["z8", "2"], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
        "1", ",", "0", ",", "0", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7", 
     ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
    "]"}]}]}]], "Output",
 CellChangeTimes->{3.9057000515762324`*^9},
 CellLabel->
  "Out[212]=",ExpressionUUID->"4e736e4a-743f-4e75-a22f-e0d1c9921677"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["1", "#"], 
     RowBox[{"transferders", "[", 
      RowBox[{
       RowBox[{"fifteenPtCasimir", "[", 
        RowBox[{"9", ",", "10", ",", "11", ",", "12", ",", "13", ",", "14"}], 
        "]"}], ",", 
       RowBox[{"#", " ", 
        RowBox[{"F", "[", 
         RowBox[{
         "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", 
          "z7", ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
         "]"}]}]}], "]"}]}], "&"}], "@", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["z1", "\[CapitalDelta]3"], 
     SuperscriptBox["z3", "\[CapitalDelta]4"], 
     SuperscriptBox["z4", "\[CapitalDelta]7"], 
     SuperscriptBox["z6", "\[CapitalDelta]8"], 
     SuperscriptBox["z7", "\[CapitalDelta]11"], 
     SuperscriptBox["z9", "\[CapitalDelta]12"], 
     SuperscriptBox["z10", "\[CapitalDelta]14"], 
     SuperscriptBox["z12", "\[CapitalDelta]15"]}], ")"}]}], "//", 
  "collectsimp"}]], "Input",
 CellChangeTimes->{{3.905700055119665*^9, 3.905700069136809*^9}},
 CellLabel->
  "In[213]:=",ExpressionUUID->"35d37e3f-ee09-4ef4-98f3-381796421c68"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    SuperscriptBox["z11", "2"]}], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7", 
     ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], "]"}]}], "-", 
  RowBox[{
   SuperscriptBox["z11", "2"], " ", "z12", " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "1", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7", 
     ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "z11"}], ")"}], " ", 
   SuperscriptBox["z11", "2"], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "2", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7", 
     ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], "]"}]}], "-", 
  RowBox[{"z10", " ", "z11", " ", "z12", " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "1", ",", "0", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7", 
     ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], "]"}]}], "-", 
  RowBox[{"z10", " ", 
   SuperscriptBox["z11", "2"], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "1", ",", "1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7", 
     ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12"}], 
    "]"}]}]}]], "Output",
 CellChangeTimes->{3.9057000697724075`*^9},
 CellLabel->
  "Out[213]=",ExpressionUUID->"24f9a7f8-00a9-4c8c-a95a-107949cadf64"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Some more examples", "Chapter",
 CellChangeTimes->{{3.899998682178663*^9, 3.899998683565708*^9}, {
  3.905693720791483*^9, 
  3.905693722189187*^9}},ExpressionUUID->"8f7cb18b-c6c0-47d0-aaed-\
bdb5811d1853"],

Cell[CellGroupData[{

Cell["Six-point comb channel", "Section",
 CellChangeTimes->{{3.899998747413937*^9, 3.8999987490268044`*^9}, {
  3.905693743688304*^9, 
  3.905693745078334*^9}},ExpressionUUID->"0d2ec5a9-32e8-47d5-ab1e-\
9debd8c0931f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Graph", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1", "<->", "\"\<a\>\""}], ",", 
     RowBox[{"\"\<a\>\"", "<->", "2"}], ",", 
     RowBox[{"\"\<a\>\"", "<->", "\"\<b\>\""}], ",", 
     RowBox[{"\"\<b\>\"", "<->", "3"}], ",", 
     RowBox[{"\"\<b\>\"", "<->", "\"\<c\>\""}], ",", 
     RowBox[{"\"\<c\>\"", "<->", "4"}], ",", 
     RowBox[{"\"\<c\>\"", "<->", "\"\<d\>\""}], ",", 
     RowBox[{"\"\<d\>\"", "<->", "5"}], ",", 
     RowBox[{"\"\<d\>\"", "<->", "6"}]}], "}"}], ",", 
   RowBox[{"VertexLabels", "\[Rule]", "\"\<Name\>\""}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.8999987187525387`*^9, {3.8999987597350416`*^9, 3.899998784314026*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"5fd1efd6-7de3-4d03-9602-335ffef03c1c"],

Cell[BoxData[
 GraphicsBox[
  NamespaceBox["NetworkGraphics",
   DynamicModuleBox[{Typeset`graph = HoldComplete[
     Graph[{1, "a", 2, "b", 3, "c", 4, "d", 5, 6}, {
      Null, {{1, 2}, {2, 3}, {2, 4}, {4, 5}, {4, 6}, {6, 7}, {6, 8}, {8, 9}, {
       8, 10}}}, {VertexLabels -> {"Name"}}]]}, 
    TagBox[GraphicsGroupBox[{
       {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
        ArrowBox[{{{0., 0.8485281374238569}, {0.4242640687119285, 
         1.6970562748477138`}}, {{0.4242640687119285, 1.6970562748477138`}, {
         0.848528137423857, 0.8485281374238569}}, {{0.4242640687119285, 
         1.6970562748477138`}, {1.2727922061357855`, 2.545584412271571}}, {{
         1.2727922061357855`, 2.545584412271571}, {1.2727922061357855`, 
         1.6970562748477138`}}, {{1.2727922061357855`, 2.545584412271571}, {
         2.1213203435596424`, 1.6970562748477138`}}, {{2.1213203435596424`, 
         1.6970562748477138`}, {1.697056274847714, 0.8485281374238569}}, {{
         2.1213203435596424`, 1.6970562748477138`}, {2.545584412271571, 
         0.8485281374238569}}, {{2.545584412271571, 0.8485281374238569}, {
         2.1213203435596424`, 0.}}, {{2.545584412271571, 
         0.8485281374238569}, {2.9698484809834995`, 0.}}}, 
         0.030022904690372887`]}, 
       {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
        0.7]}], {DiskBox[{0., 0.8485281374238569}, 0.030022904690372887], 
         InsetBox["1", 
          Offset[{2, 2}, {0.030022904690372887, 0.8785510421142297}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0.4242640687119285, 1.6970562748477138}, 
          0.030022904690372887], 
         InsetBox["\<\"a\"\>", 
          Offset[{2, 2}, {0.4542869734023014, 1.7270791795380867}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0.848528137423857, 0.8485281374238569}, 
          0.030022904690372887], 
         InsetBox["2", Offset[{2, 2}, {0.87855104211423, 0.8785510421142297}],
           ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.2727922061357855, 2.545584412271571}, 
          0.030022904690372887], 
         InsetBox["\<\"b\"\>", 
          Offset[{2, 2}, {1.3028151108261583, 2.575607316961944}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.2727922061357855, 1.6970562748477138}, 
          0.030022904690372887], 
         InsetBox["3", 
          Offset[{2, 2}, {1.3028151108261583, 1.7270791795380867}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{2.1213203435596424, 1.6970562748477138}, 
          0.030022904690372887], 
         InsetBox["\<\"c\"\>", 
          Offset[{2, 2}, {2.1513432482500154, 1.7270791795380867}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.697056274847714, 0.8485281374238569}, 
          0.030022904690372887], 
         InsetBox["4", 
          Offset[{2, 2}, {1.7270791795380869, 0.8785510421142297}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{2.545584412271571, 0.8485281374238569}, 
          0.030022904690372887], 
         InsetBox["\<\"d\"\>", 
          Offset[{2, 2}, {2.575607316961944, 0.8785510421142297}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{2.1213203435596424, 0.}, 0.030022904690372887], 
         InsetBox["5", 
          Offset[{2, 2}, {2.1513432482500154, 0.030022904690372887}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{2.9698484809834995, 0.}, 0.030022904690372887], 
         InsetBox["6", 
          Offset[{2, 2}, {2.9998713856738726, 0.030022904690372887}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}}}],
     MouseAppearanceTag["NetworkGraphics"]],
    AllowKernelInitialization->False]],
  DefaultBaseStyle->{
   "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
  FormatType->TraditionalForm,
  FrameTicks->None]], "Output",
 CellChangeTimes->{
  3.899998722392911*^9, {3.8999987713499646`*^9, 3.8999988447848096`*^9}, 
   3.8999989493093867`*^9, 3.89999964151655*^9, 3.9056897953843393`*^9, 
   3.905689929172093*^9, 3.9056909294608746`*^9, 3.9056933691771584`*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"86aa0726-06ad-4ddb-a0a4-2ad32f664577"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"flowCombSix", "=", 
  RowBox[{"graphToFlow", "@", "%"}]}]], "Input",
 CellChangeTimes->{{3.8999988282054005`*^9, 3.899998846568504*^9}, {
  3.8999989375202703`*^9, 3.8999989394212475`*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"e579a3f9-a06c-4223-9369-1f8584a932cf"],

Cell[BoxData[
 RowBox[{"\[LeftAssociation]", 
  RowBox[{
   RowBox[{"\<\"a\"\>", "\[Rule]", 
    RowBox[{"\[LeftAssociation]", 
     RowBox[{
      RowBox[{"1", "\[Rule]", "\<\"ext\"\>"}], ",", 
      RowBox[{"2", "\[Rule]", "\<\"ext\"\>"}], ",", 
      RowBox[{"3", "\[Rule]", "\<\"b\"\>"}]}], "\[RightAssociation]"}]}], ",", 
   RowBox[{"\<\"b\"\>", "\[Rule]", 
    RowBox[{"\[LeftAssociation]", 
     RowBox[{
      RowBox[{"2", "\[Rule]", "\<\"a\"\>"}], ",", 
      RowBox[{"4", "\[Rule]", "\<\"c\"\>"}], ",", 
      RowBox[{"3", "\[Rule]", "\<\"ext\"\>"}]}], "\[RightAssociation]"}]}], 
   ",", 
   RowBox[{"\<\"c\"\>", "\[Rule]", 
    RowBox[{"\[LeftAssociation]", 
     RowBox[{
      RowBox[{"3", "\[Rule]", "\<\"b\"\>"}], ",", 
      RowBox[{"6", "\[Rule]", "\<\"d\"\>"}], ",", 
      RowBox[{"4", "\[Rule]", "\<\"ext\"\>"}]}], "\[RightAssociation]"}]}], 
   ",", 
   RowBox[{"\<\"d\"\>", "\[Rule]", 
    RowBox[{"\[LeftAssociation]", 
     RowBox[{
      RowBox[{"4", "\[Rule]", "\<\"c\"\>"}], ",", 
      RowBox[{"5", "\[Rule]", "\<\"ext\"\>"}], ",", 
      RowBox[{"6", "\[Rule]", "\<\"ext\"\>"}]}], "\[RightAssociation]"}]}]}], 
  "\[RightAssociation]"}]], "Output",
 CellChangeTimes->{3.89999883191483*^9, 3.899998949467985*^9, 
  3.89999964197071*^9, 3.9056897973277245`*^9, 3.9056899293466487`*^9, 
  3.905690930118782*^9, 3.90569336933471*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"3d1e3dd5-0356-4c8e-872a-771dd2bcf190"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"drawFlow", "@", "flowCombSix"}]], "Input",
 CellChangeTimes->{{3.899998834156884*^9, 3.899998837842811*^9}, {
  3.899998953392357*^9, 3.8999989545272555`*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"af32d178-98be-4ffc-a693-00276c9a0034"],

Cell[BoxData[
 GraphicsBox[
  NamespaceBox["NetworkGraphics",
   DynamicModuleBox[{Typeset`graph = HoldComplete[
     Graph[{
      1, "a", 2, "b", "c", 3, "d", 4, 5, 6}, {{{1, 2}, {3, 2}, {4, 2}, {2, 
       4}, {5, 4}, {6, 4}, {4, 5}, {7, 5}, {8, 5}, {5, 7}, {9, 7}, {10, 7}}, 
       Null}, {EdgeLabels -> {
        DirectedEdge["d", "c"] -> 6, DirectedEdge["b", "c"] -> 3, 
         DirectedEdge[5, "d"] -> 5, DirectedEdge["b", "a"] -> 3, 
         DirectedEdge[6, "d"] -> 6, DirectedEdge["c", "b"] -> 4, 
         DirectedEdge[2, "a"] -> 2, DirectedEdge[1, "a"] -> 1, 
         DirectedEdge[4, "c"] -> 4, DirectedEdge["c", "d"] -> 4, 
         DirectedEdge[3, "b"] -> 3, DirectedEdge["a", "b"] -> 2}, 
       VertexLabels -> {"Name"}}]]}, 
    TagBox[GraphicsGroupBox[{
       {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[
        Medium], {
         ArrowBox[{{0., 0.8549877794339269}, {0.7987291927431197, 
          0.6375181534726136}}, 0.04289196224928471], 
         InsetBox["1", {0.39936459637155985, 0.7462529664532702}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[BezierCurveBox[{{0.7987291927431197, 0.6375181534726136}, {
          1.2798716421867327`, 0.9964746702721939}, {1.8801523857442195`, 
          0.999771111315267}}], 0.04289196224928471], 
         InsetBox["2", {1.314083082194684, 0.8943442559040176}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{0.28721373089290436`, 0.0008099263839853599}, {
          0.7987291927431197, 0.6375181534726136}}, 0.04289196224928471], 
         InsetBox["2", {0.542971461818012, 0.3191640399282995}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[BezierCurveBox[{{1.8801523857442195`, 0.999771111315267}, {
          1.399009936300619, 0.6408145945156871}, {0.7987291927431197, 
          0.6375181534726136}}], 0.04289196224928471], 
         InsetBox["3", {1.3647984962926554, 0.7429450088838633}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[BezierCurveBox[{{1.8801523857442195`, 0.999771111315267}, {
          2.4865958097222762`, 1.1992655079206038`}, {3.0930667613519374`, 
          0.9998548121377769}}], 0.04289196224928471], 
         InsetBox["3", {2.486603714490503, 1.0847169680190625}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[BezierCurveBox[{{3.0930667613519374`, 0.9998548121377769}, {
          2.4866233373738877`, 0.8003604155324424}, {1.8801523857442195`, 
          0.999771111315267}}], 0.04289196224928471], 
         InsetBox["4", {2.486615432605654, 0.9149089554339818}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[BezierCurveBox[{{3.0930667613519374`, 0.9998548121377769}, {
          3.6935931230349923`, 0.9965566062851662}, {4.174932195619194, 
          0.6374528797075858}}], 0.04289196224928471], 
         InsetBox["4", {3.6593676137556788, 0.8943844263213896}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{1.5943466408160125`, 1.7014355439922322`}, {
          1.8801523857442195`, 0.999771111315267}}, 0.04289196224928471], 
         InsetBox["3", {1.737249513280116, 1.3506033276537495}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[BezierCurveBox[{{4.174932195619194, 0.6374528797075858}, {
          3.5744058339361677`, 0.6407510855601791}, {3.0930667613519374`, 
          0.9998548121377769}}], 0.04289196224928471], 
         InsetBox["6", {3.6086313432154524, 0.7429232655239735}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{3.3770233684800894`, 1.7025618698929885`}, {
          3.0930667613519374`, 0.9998548121377769}}, 0.04289196224928471], 
         InsetBox["4", {3.2350450649160134, 1.3512083410153828}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{4.686163718722453, 0.}, {4.174932195619194, 
          0.6374528797075858}}, 0.04289196224928471], 
         InsetBox["5", {4.430547957170823, 0.3187264398537929}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{4.972734950618996, 0.8560586182303112}, {
          4.174932195619194, 0.6374528797075858}}, 0.04289196224928471], 
         InsetBox["6", {4.573833573119095, 0.7467557489689485}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}}, 
       {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
        0.7]}], {DiskBox[{0., 0.8549877794339269}, 0.04289196224928471], 
         InsetBox["1", 
          Offset[{2, 2}, {0.04289196224928471, 0.8978797416832116}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0.7987291927431197, 0.6375181534726136}, 
          0.04289196224928471], 
         InsetBox["\<\"a\"\>", 
          Offset[{2, 2}, {0.8416211549924044, 0.6804101157218984}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0.28721373089290436, 0.0008099263839853599}, 
          0.04289196224928471], 
         InsetBox["2", 
          Offset[{2, 2}, {0.33010569314218907, 0.04370188863327007}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.8801523857442195, 0.999771111315267}, 
          0.04289196224928471], 
         InsetBox["\<\"b\"\>", 
          Offset[{2, 2}, {1.9230443479935042, 1.0426630735645517}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{3.0930667613519374, 0.9998548121377769}, 
          0.04289196224928471], 
         InsetBox["\<\"c\"\>", 
          Offset[{2, 2}, {3.135958723601222, 1.0427467743870618}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.5943466408160125, 1.7014355439922322}, 
          0.04289196224928471], 
         InsetBox["3", 
          Offset[{2, 2}, {1.6372386030652972, 1.744327506241517}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{4.174932195619194, 0.6374528797075858}, 
          0.04289196224928471], 
         InsetBox["\<\"d\"\>", 
          Offset[{2, 2}, {4.2178241578684785, 0.6803448419568705}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{3.3770233684800894, 1.7025618698929885}, 
          0.04289196224928471], 
         InsetBox["4", 
          Offset[{2, 2}, {3.419915330729374, 1.7454538321422732}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{4.686163718722453, 0.}, 0.04289196224928471], 
         InsetBox["5", 
          Offset[{2, 2}, {4.7290556809717375, 0.04289196224928471}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{4.972734950618996, 0.8560586182303112}, 
          0.04289196224928471], 
         InsetBox["6", 
          Offset[{2, 2}, {5.015626912868281, 0.8989505804795959}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}}}],
     MouseAppearanceTag["NetworkGraphics"]],
    AllowKernelInitialization->False]],
  DefaultBaseStyle->{
   "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
  FormatType->TraditionalForm,
  FrameTicks->None]], "Output",
 CellChangeTimes->{3.899998838758849*^9, 3.899998955309868*^9, 
  3.905689802428866*^9, 3.9056899301864705`*^9, 3.9056909312182827`*^9, 
  3.9056933700962133`*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"6fb4dd7e-21b8-4670-99fc-fe908e2b2522"]
}, Open  ]],

Cell["Cross ratios:", "Text",
 CellChangeTimes->{{3.899999915600294*^9, 
  3.8999999168217335`*^9}},ExpressionUUID->"2537eb84-9df3-4d3a-a003-\
eec3bd3e24db"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ucrossFlowOneD", "@", "flowCombSix"}], "/.", 
  RowBox[{"autoRename", "[", "flowCombSix", "]"}]}]], "Input",
 CellChangeTimes->{{3.899999918285904*^9, 3.899999926903351*^9}, {
  3.905692816498233*^9, 3.9056928211551895`*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"fc76533e-66a4-454b-96f0-29cde7aa5e27"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"z1", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"x1", "-", "x2"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"x3", "-", "x4"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"x1", "-", "x3"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"x2", "-", "x4"}], ")"}]}]]}], ",", 
   RowBox[{"z2", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"x2", "-", "x3"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"x4", "-", "x6"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"x2", "-", "x4"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"x3", "-", "x6"}], ")"}]}]]}], ",", 
   RowBox[{"z3", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"x3", "-", "x4"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "x5"}], "+", "x6"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"x4", "-", "x5"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"x3", "-", "x6"}], ")"}]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8999999273270044`*^9, 3.9056898075304685`*^9, 
  3.9056899303749666`*^9, 3.90569093333502*^9, 3.9056928224149885`*^9, 
  3.905693370201928*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"22f26b4b-cf05-4035-a818-dbaa03cc4978"]
}, Open  ]],

Cell["Where we used the renaming", "Text",
 CellChangeTimes->{{3.905692836344494*^9, 
  3.9056928391496525`*^9}},ExpressionUUID->"9dca2fd8-69bb-44be-93dc-\
b4d717f830f2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Cases", "[", 
  RowBox[{
   RowBox[{"autoRename", "[", "flowCombSix", "]"}], ",", 
   RowBox[{"HoldPattern", "[", 
    RowBox[{
     RowBox[{"u", "[", "__", "]"}], "->", "_"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.905692840204171*^9, 3.905692845267097*^9}, {
  3.9056930476227245`*^9, 3.905693102883915*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"c94b8806-6bb3-40f6-a8b9-4af5108792bf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"u", "[", 
     RowBox[{"\<\"a\"\>", ",", "\<\"b\"\>"}], "]"}], "\[Rule]", "z1"}], ",", 
   RowBox[{
    RowBox[{"u", "[", 
     RowBox[{"\<\"b\"\>", ",", "\<\"c\"\>"}], "]"}], "\[Rule]", "z2"}], ",", 
   RowBox[{
    RowBox[{"u", "[", 
     RowBox[{"\<\"c\"\>", ",", "\<\"d\"\>"}], "]"}], "\[Rule]", "z3"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.905692845837296*^9, 3.9056930313484983`*^9, {3.905693081764281*^9, 
   3.905693103501154*^9}, 3.9056933702697473`*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"2ab978d7-d839-4d6c-b559-57b0bfffa763"]
}, Open  ]],

Cell["Prefactor", "Text",
 CellChangeTimes->{{3.8999999430061874`*^9, 
  3.899999943947217*^9}},ExpressionUUID->"04766423-c81d-4521-9ae4-\
b2a58359ed48"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"prefFlowoneD", "@", "flowCombSix"}], "//", "Simplify"}], "//", 
   "PowerExpand"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.89999994515389*^9, 3.899999956039386*^9}, 
   3.90568962070339*^9, 3.905689719714634*^9},
 CellLabel->"In[36]:=",ExpressionUUID->"f51dd65d-f8c5-4f35-bf41-52fb98d4af71"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"x1", "-", "x2"}], ")"}], 
   RowBox[{
    RowBox[{"-", "\[CapitalDelta]1"}], "-", "\[CapitalDelta]2"}]], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"x1", "-", "x3"}], ")"}], 
   RowBox[{
    RowBox[{"-", "\[CapitalDelta]1"}], "+", "\[CapitalDelta]2"}]], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"x2", "-", "x3"}], ")"}], 
   RowBox[{
   "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "-", "\[CapitalDelta]3"}]], 
  " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"x2", "-", "x4"}], ")"}], "\[CapitalDelta]3"], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"x3", "-", "x4"}], ")"}], 
   RowBox[{
    RowBox[{"-", "\[CapitalDelta]3"}], "-", "\[CapitalDelta]4"}]], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"x4", "-", "x5"}], ")"}], 
   RowBox[{
    RowBox[{"-", "\[CapitalDelta]5"}], "+", "\[CapitalDelta]6"}]], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"x3", "-", "x6"}], ")"}], "\[CapitalDelta]4"], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"x4", "-", "x6"}], ")"}], 
   RowBox[{
    RowBox[{"-", "\[CapitalDelta]4"}], "+", "\[CapitalDelta]5", "-", 
    "\[CapitalDelta]6"}]], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"x5", "-", "x6"}], ")"}], 
   RowBox[{
    RowBox[{"-", "\[CapitalDelta]5"}], "-", "\[CapitalDelta]6"}]]}]], "Output",
 CellChangeTimes->{{3.899999947643546*^9, 3.89999995633123*^9}, 
   3.9056909349204087`*^9, 3.905693121656*^9, 3.9056933704911575`*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"593baa24-c682-42b0-8a10-04f3ad1cdb01"]
}, Open  ]],

Cell["Replacement from coordinates to cross-ratios", "Text",
 CellChangeTimes->{{3.899999965195888*^9, 
  3.899999972471281*^9}},ExpressionUUID->"c2f7e47e-8c19-4e95-bcee-\
e1b76da1de39"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"replCombSix", "=", 
  RowBox[{"findReplacement", "[", 
   RowBox[{"flowCombSix", ",", "Automatic", ",", "Automatic"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.899998970007638*^9, 3.8999990176050367`*^9}, 
   3.905692798279708*^9},
 CellLabel->"In[37]:=",ExpressionUUID->"4218345e-bd53-4436-be2d-7380cf9936b4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"x4", "\[Rule]", "10"}], ",", 
   RowBox[{"x5", "\[Rule]", "1"}], ",", 
   RowBox[{"x6", "\[Rule]", "0"}], ",", 
   RowBox[{"x3", "\[Rule]", 
    FractionBox["10", 
     RowBox[{"1", "+", 
      RowBox[{"9", " ", "z3"}]}]]}], ",", 
   RowBox[{"x2", "\[Rule]", 
    FractionBox[
     RowBox[{"10", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z2"}], ")"}]}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", "z2", "-", 
      RowBox[{"9", " ", "z3"}]}]]}], ",", 
   RowBox[{"x1", "\[Rule]", 
    FractionBox[
     RowBox[{"10", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z1", "+", "z2"}], ")"}]}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", "z1", "+", "z2", "-", 
      RowBox[{"9", " ", "z3"}], "+", 
      RowBox[{"9", " ", "z1", " ", "z3"}]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8999989940144596`*^9, 3.8999990179847865`*^9}, 
   3.905690944774172*^9, 3.90569280222824*^9, 3.9056931232261667`*^9, 
   3.905693374193495*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"8b1dd3de-f52c-4e80-bee9-61672c6cb395"]
}, Open  ]],

Cell["Casimir operators", "Text",
 CellChangeTimes->{{3.899999974686036*^9, 
  3.8999999760138793`*^9}},ExpressionUUID->"66e86968-76f1-4441-8c68-\
4d0a90377f91"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"quadCasOneD", "[", 
  RowBox[{"flowCombSix", ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], ",", "replCombSix"}], "]"}]], "Input",
 CellChangeTimes->{{3.899999022800394*^9, 3.8999990669020658`*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"c2327fec-56f2-47db-8357-a3860d2f6fc0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"z1", " ", 
   RowBox[{"(", 
    RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], ")"}], " ", 
   "\[CapitalDelta]3", " ", 
   RowBox[{"F", "[", 
    RowBox[{"z1", ",", "z2", ",", "z3"}], "]"}]}], "-", 
  RowBox[{"z1", " ", "z2", " ", 
   RowBox[{"(", 
    RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], ")"}], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"z1", ",", "z2", ",", "z3"}], "]"}]}], "-", 
  RowBox[{
   SuperscriptBox["z1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
    "1", "+", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "-", 
     "\[CapitalDelta]3"}], ")"}], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"z1", ",", "z2", ",", "z3"}], "]"}]}], "-", 
  RowBox[{
   SuperscriptBox["z1", "2"], " ", "z2", " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"z1", ",", "z2", ",", "z3"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "z1"}], ")"}], " ", 
   SuperscriptBox["z1", "2"], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"2", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"z1", ",", "z2", ",", "z3"}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.8999990374951963`*^9, 3.9056909463356323`*^9, 
  3.905692858864205*^9, 3.9056931245183306`*^9, 3.9056933811433516`*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"2ca2a793-209f-4d60-9f01-39edae379347"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"quadCasOneD", "[", 
  RowBox[{"flowCombSix", ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", "replCombSix"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.899999087187749*^9, 3.899999087261799*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"70a1afbb-da92-4e45-bb91-04fc1ad49d60"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "z2"}], " ", "\[CapitalDelta]3", " ", "\[CapitalDelta]4", " ", 
   RowBox[{"F", "[", 
    RowBox[{"z1", ",", "z2", ",", "z3"}], "]"}]}], "+", 
  RowBox[{"z2", " ", "z3", " ", "\[CapitalDelta]3", " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "0", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"z1", ",", "z2", ",", "z3"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["z2", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[CapitalDelta]3", "+", "\[CapitalDelta]4"}], 
    ")"}], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"z1", ",", "z2", ",", "z3"}], "]"}]}], "-", 
  RowBox[{
   SuperscriptBox["z2", "2"], " ", "z3", " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "1", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"z1", ",", "z2", ",", "z3"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "z2"}], ")"}], " ", 
   SuperscriptBox["z2", "2"], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "2", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"z1", ",", "z2", ",", "z3"}], "]"}]}], "+", 
  RowBox[{"z1", " ", "z2", " ", "\[CapitalDelta]4", " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"z1", ",", "z2", ",", "z3"}], "]"}]}], "-", 
  RowBox[{"z1", " ", "z2", " ", "z3", " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "0", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"z1", ",", "z2", ",", "z3"}], "]"}]}], "-", 
  RowBox[{"z1", " ", 
   SuperscriptBox["z2", "2"], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"z1", ",", "z2", ",", "z3"}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.899999087856558*^9, 3.905690948675641*^9, 
  3.905692860742064*^9, 3.90569312525255*^9, 3.9056933825038075`*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"c320ca9f-232c-4289-9fdd-e99b301c55aa"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"quadCasOneD", "[", 
  RowBox[{"flowCombSix", ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "6"}], "}"}], ",", "replCombSix"}], "]"}]], "Input",
 CellChangeTimes->{{3.899999091784683*^9, 3.8999990920246387`*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"28ebd9f3-d324-4bcf-a8cf-c075c871386b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"z3", " ", "\[CapitalDelta]4", " ", 
   RowBox[{"(", 
    RowBox[{"\[CapitalDelta]5", "-", "\[CapitalDelta]6"}], ")"}], " ", 
   RowBox[{"F", "[", 
    RowBox[{"z1", ",", "z2", ",", "z3"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["z3", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[CapitalDelta]4", "-", "\[CapitalDelta]5", 
     "+", "\[CapitalDelta]6"}], ")"}], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "0", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"z1", ",", "z2", ",", "z3"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "z3"}], ")"}], " ", 
   SuperscriptBox["z3", "2"], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "0", ",", "2"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"z1", ",", "z2", ",", "z3"}], "]"}]}], "-", 
  RowBox[{"z2", " ", "z3", " ", 
   RowBox[{"(", 
    RowBox[{"\[CapitalDelta]5", "-", "\[CapitalDelta]6"}], ")"}], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"z1", ",", "z2", ",", "z3"}], "]"}]}], "-", 
  RowBox[{"z2", " ", 
   SuperscriptBox["z3", "2"], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "1", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"z1", ",", "z2", ",", "z3"}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.899999092278015*^9, 3.9056909507983975`*^9, 
  3.905692862046296*^9, 3.9056931257172003`*^9, 3.9056933833173757`*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"4e0e1a42-f784-4c3c-bfdc-3fd58ed771da"]
}, Open  ]],

Cell["\<\
computeBlock with replacement==Automatic renames the cross ratios u[a,b], the \
indices n[a,b], and the exchanged conformal dimensions h[a,b] as zi, ni, hi, \
with ordering given by the sorted order of u[a,b] and so on.\
\>", "Text",
 CellChangeTimes->{{3.899999158415179*^9, 3.8999992408983836`*^9}, {
  3.9056931668976107`*^9, 
  3.9056931729816074`*^9}},ExpressionUUID->"af6eca98-27d2-44f0-ba9a-\
dd2735eed472"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"computeBlock", "[", "flowCombSix", "]"}]], "Input",
 CellChangeTimes->{{3.8999992521324673`*^9, 3.8999992522755404`*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"b2a83d66-dd21-4d19-97d9-0c26246aabe5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2", "+", 
       RowBox[{"h", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"b\"\>"}], "]"}]}], ",", 
      RowBox[{"n", "[", 
       RowBox[{"\<\"a\"\>", ",", "\<\"b\"\>"}], "]"}]}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "\[CapitalDelta]3"}], "+", 
       RowBox[{"h", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"b\"\>"}], "]"}], "+", 
       RowBox[{"h", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"c\"\>"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"n", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"b\"\>"}], "]"}], "+", 
       RowBox[{"n", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"c\"\>"}], "]"}]}]}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"\[CapitalDelta]5", "-", "\[CapitalDelta]6", "+", 
       RowBox[{"h", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"d\"\>"}], "]"}]}], ",", 
      RowBox[{"n", "[", 
       RowBox[{"\<\"c\"\>", ",", "\<\"d\"\>"}], "]"}]}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "\[CapitalDelta]4"}], "+", 
       RowBox[{"h", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"c\"\>"}], "]"}], "+", 
       RowBox[{"h", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"d\"\>"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"n", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"c\"\>"}], "]"}], "+", 
       RowBox[{"n", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"d\"\>"}], "]"}]}]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"u", "[", 
      RowBox[{"\<\"a\"\>", ",", "\<\"b\"\>"}], "]"}], 
     RowBox[{
      RowBox[{"h", "[", 
       RowBox[{"\<\"a\"\>", ",", "\<\"b\"\>"}], "]"}], "+", 
      RowBox[{"n", "[", 
       RowBox[{"\<\"a\"\>", ",", "\<\"b\"\>"}], "]"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"u", "[", 
      RowBox[{"\<\"b\"\>", ",", "\<\"c\"\>"}], "]"}], 
     RowBox[{
      RowBox[{"h", "[", 
       RowBox[{"\<\"b\"\>", ",", "\<\"c\"\>"}], "]"}], "+", 
      RowBox[{"n", "[", 
       RowBox[{"\<\"b\"\>", ",", "\<\"c\"\>"}], "]"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"u", "[", 
      RowBox[{"\<\"c\"\>", ",", "\<\"d\"\>"}], "]"}], 
     RowBox[{
      RowBox[{"h", "[", 
       RowBox[{"\<\"c\"\>", ",", "\<\"d\"\>"}], "]"}], "+", 
      RowBox[{"n", "[", 
       RowBox[{"\<\"c\"\>", ",", "\<\"d\"\>"}], "]"}]}]]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", 
      RowBox[{"\<\"a\"\>", ",", "\<\"b\"\>"}], "]"}], "!"}], " ", 
    RowBox[{
     RowBox[{"n", "[", 
      RowBox[{"\<\"b\"\>", ",", "\<\"c\"\>"}], "]"}], "!"}], " ", 
    RowBox[{
     RowBox[{"n", "[", 
      RowBox[{"\<\"c\"\>", ",", "\<\"d\"\>"}], "]"}], "!"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"h", "[", 
        RowBox[{"\<\"a\"\>", ",", "\<\"b\"\>"}], "]"}]}], ",", 
      RowBox[{"n", "[", 
       RowBox[{"\<\"a\"\>", ",", "\<\"b\"\>"}], "]"}]}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"h", "[", 
        RowBox[{"\<\"b\"\>", ",", "\<\"c\"\>"}], "]"}]}], ",", 
      RowBox[{"n", "[", 
       RowBox[{"\<\"b\"\>", ",", "\<\"c\"\>"}], "]"}]}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"h", "[", 
        RowBox[{"\<\"c\"\>", ",", "\<\"d\"\>"}], "]"}]}], ",", 
      RowBox[{"n", "[", 
       RowBox[{"\<\"c\"\>", ",", "\<\"d\"\>"}], "]"}]}], "]"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.8999992525956793`*^9, 3.9056909529862566`*^9, 
  3.9056931268873234`*^9, 3.905693384744977*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"ed92ca40-3393-4f70-ab7b-c01320a85642"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"computeBlock", "[", 
  RowBox[{"flowCombSix", ",", "Automatic"}], "]"}]], "Input",
 CellChangeTimes->{{3.8999990976768017`*^9, 3.899999101382917*^9}, {
  3.899999142758396*^9, 3.8999991547994165`*^9}, {3.905693161217845*^9, 
  3.905693161755525*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"4d17d492-6fc3-48fb-a06b-2ec163219d8d"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["z1", 
    RowBox[{"h1", "+", "n1"}]], " ", 
   SuperscriptBox["z2", 
    RowBox[{"h2", "+", "n2"}]], " ", 
   SuperscriptBox["z3", 
    RowBox[{"h3", "+", "n3"}]], " ", 
   RowBox[{"Pochhammer", "[", 
    RowBox[{
     RowBox[{"h1", "+", "\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], ",", 
     "n1"}], "]"}], " ", 
   RowBox[{"Pochhammer", "[", 
    RowBox[{
     RowBox[{"h1", "+", "h2", "-", "\[CapitalDelta]3"}], ",", 
     RowBox[{"n1", "+", "n2"}]}], "]"}], " ", 
   RowBox[{"Pochhammer", "[", 
    RowBox[{
     RowBox[{"h2", "+", "h3", "-", "\[CapitalDelta]4"}], ",", 
     RowBox[{"n2", "+", "n3"}]}], "]"}], " ", 
   RowBox[{"Pochhammer", "[", 
    RowBox[{
     RowBox[{"h3", "+", "\[CapitalDelta]5", "-", "\[CapitalDelta]6"}], ",", 
     "n3"}], "]"}]}], 
  RowBox[{
   RowBox[{"n1", "!"}], " ", 
   RowBox[{"n2", "!"}], " ", 
   RowBox[{"n3", "!"}], " ", 
   RowBox[{"Pochhammer", "[", 
    RowBox[{
     RowBox[{"2", " ", "h1"}], ",", "n1"}], "]"}], " ", 
   RowBox[{"Pochhammer", "[", 
    RowBox[{
     RowBox[{"2", " ", "h2"}], ",", "n2"}], "]"}], " ", 
   RowBox[{"Pochhammer", "[", 
    RowBox[{
     RowBox[{"2", " ", "h3"}], ",", "n3"}], "]"}]}]]], "Output",
 CellChangeTimes->{
  3.899999102500089*^9, {3.8999991348385468`*^9, 3.8999991551698956`*^9}, 
   3.89999924290502*^9, 3.9056909544881067`*^9, 3.90569313086983*^9, 
   3.905693162234638*^9, {3.9056932045535717`*^9, 3.90569322923279*^9}, 
   3.9056933863102393`*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"a8d0744b-be10-4509-9674-a8c04f4b043c"]
}, Open  ]],

Cell["Explicit check of diagonalization of one Casimir:", "Text",
 CellChangeTimes->{{3.8999995491832175`*^9, 
  3.8999995604683704`*^9}},ExpressionUUID->"30947f9d-f545-421d-837a-\
33eb7d80a36d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n1", "!"}], " ", 
      RowBox[{"n2", "!"}], " ", 
      RowBox[{"n3", "!"}], " ", 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{"2", " ", "h1"}], ",", "n1"}], "]"}], " ", 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{"2", " ", "h2"}], ",", "n2"}], "]"}], " ", 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{"2", " ", "h3"}], ",", "n3"}], "]"}]}], ")"}], 
    RowBox[{
     RowBox[{"Pochhammer", "[", 
      RowBox[{
       RowBox[{"h1", "+", "\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], ",", 
       "n1"}], "]"}], " ", 
     RowBox[{"Pochhammer", "[", 
      RowBox[{
       RowBox[{"h1", "+", "h2", "-", "\[CapitalDelta]3"}], ",", 
       RowBox[{"n1", "+", "n2"}]}], "]"}], " ", 
     RowBox[{"Pochhammer", "[", 
      RowBox[{
       RowBox[{"h2", "+", "h3", "-", "\[CapitalDelta]4"}], ",", 
       RowBox[{"n2", "+", "n3"}]}], "]"}], " ", 
     RowBox[{"Pochhammer", "[", 
      RowBox[{
       RowBox[{"h3", "+", "\[CapitalDelta]5", "-", "\[CapitalDelta]6"}], ",", 
       "n3"}], "]"}]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          FractionBox["1", 
           RowBox[{
            SuperscriptBox["z1", 
             RowBox[{"h1", "+", "n1"}]], " ", 
            SuperscriptBox["z2", 
             RowBox[{"h2", "+", "n2"}]], " ", 
            SuperscriptBox["z3", 
             RowBox[{"h3", "+", "n3"}]]}]], 
          RowBox[{"transferders", "[", 
           RowBox[{
            RowBox[{"quadCasOneD", "[", 
             RowBox[{"flowCombSix", ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", "replCombSix"}],
              "]"}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["z1", 
                RowBox[{"h1", "+", "n1"}]], " ", 
               SuperscriptBox["z2", 
                RowBox[{"h2", "+", "n2"}]], " ", 
               SuperscriptBox["z3", 
                RowBox[{"h3", "+", "n3"}]], " ", 
               RowBox[{"Pochhammer", "[", 
                RowBox[{
                 RowBox[{
                 "h1", "+", "\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], 
                 ",", "n1"}], "]"}], " ", 
               RowBox[{"Pochhammer", "[", 
                RowBox[{
                 RowBox[{"h1", "+", "h2", "-", "\[CapitalDelta]3"}], ",", 
                 RowBox[{"n1", "+", "n2"}]}], "]"}], " ", 
               RowBox[{"Pochhammer", "[", 
                RowBox[{
                 RowBox[{"h2", "+", "h3", "-", "\[CapitalDelta]4"}], ",", 
                 RowBox[{"n2", "+", "n3"}]}], "]"}], " ", 
               RowBox[{"Pochhammer", "[", 
                RowBox[{
                 RowBox[{
                 "h3", "+", "\[CapitalDelta]5", "-", "\[CapitalDelta]6"}], 
                 ",", "n3"}], "]"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"n1", "!"}], " ", 
               RowBox[{"n2", "!"}], " ", 
               RowBox[{"n3", "!"}], " ", 
               RowBox[{"Pochhammer", "[", 
                RowBox[{
                 RowBox[{"2", " ", "h1"}], ",", "n1"}], "]"}], " ", 
               RowBox[{"Pochhammer", "[", 
                RowBox[{
                 RowBox[{"2", " ", "h2"}], ",", "n2"}], "]"}], " ", 
               RowBox[{"Pochhammer", "[", 
                RowBox[{
                 RowBox[{"2", " ", "h3"}], ",", "n3"}], "]"}]}], ")"}]}]}], 
           "]"}]}], "//", "Expand"}], "//", 
        RowBox[{
         RowBox[{"Collect", "[", 
          RowBox[{"#", ",", "z1", ",", 
           RowBox[{
            RowBox[{"Collect", "[", 
             RowBox[{"#", ",", "z2", ",", 
              RowBox[{
               RowBox[{"Collect", "[", 
                RowBox[{"#", ",", "z3", ",", "Simplify"}], "]"}], "&"}]}], 
             "]"}], "&"}]}], "]"}], "&"}]}], ")"}], "//.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"Times", "[", 
          RowBox[{"aaa___", ",", 
           SuperscriptBox["z1", "m1_."], ",", "bbb___"}], "]"}], ":>", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Times", "[", 
            RowBox[{"aaa", ",", "bbb"}], "]"}], "/.", 
           RowBox[{"{", 
            RowBox[{"n1", "->", 
             RowBox[{"n1", "-", "m1"}]}], "}"}]}], ")"}]}], ",", 
        RowBox[{
         RowBox[{"Times", "[", 
          RowBox[{"aaa___", ",", 
           SuperscriptBox["z2", "m2_."], ",", "bbb___"}], "]"}], ":>", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Times", "[", 
            RowBox[{"aaa", ",", "bbb"}], "]"}], "/.", 
           RowBox[{"{", 
            RowBox[{"n2", "->", 
             RowBox[{"n2", "-", "m2"}]}], "}"}]}], ")"}]}], ",", 
        RowBox[{
         RowBox[{"Times", "[", 
          RowBox[{"aaa___", ",", 
           SuperscriptBox["z3", "m3_."], ",", "bbb___"}], "]"}], ":>", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Times", "[", 
            RowBox[{"aaa", ",", "bbb"}], "]"}], "/.", 
           RowBox[{"{", 
            RowBox[{"n3", "->", 
             RowBox[{"n3", "-", "m3"}]}], "}"}]}], ")"}]}]}], "}"}]}], "//", 
     "FullSimplify"}], ")"}]}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.905691135135228*^9, 3.905691161745283*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"7d0b779d-0c21-40e7-b378-e1fdadcae699"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", "h2"}], ")"}], " ", "h2"}]], "Output",
 CellChangeTimes->{{3.90569115673223*^9, 3.9056911678344984`*^9}},
 CellLabel->"Out[48]=",ExpressionUUID->"5e6a33ae-a3a6-440f-9782-3526579d305d"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Six-point snowflake", "Section",
 CellChangeTimes->{{3.8999995800887756`*^9, 
  3.8999995833039274`*^9}},ExpressionUUID->"0d014644-55a0-4650-b6d3-\
38ceea3a7da3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Graph", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1", "<->", "\"\<a\>\""}], ",", 
     RowBox[{"\"\<a\>\"", "<->", "2"}], ",", 
     RowBox[{"\"\<a\>\"", "<->", "\"\<o\>\""}], ",", 
     RowBox[{"\"\<o\>\"", "<->", "\"\<b\>\""}], ",", 
     RowBox[{"\"\<o\>\"", "<->", "\"\<c\>\""}], ",", 
     RowBox[{"\"\<b\>\"", "<->", "3"}], ",", 
     RowBox[{"\"\<b\>\"", "<->", "4"}], ",", 
     RowBox[{"\"\<c\>\"", "<->", "5"}], ",", 
     RowBox[{"\"\<c\>\"", "<->", "6"}]}], "}"}], ",", 
   RowBox[{"VertexLabels", "\[Rule]", "\"\<Name\>\""}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.8999987187525387`*^9, {3.8999987597350416`*^9, 3.899998784314026*^9}, {
   3.899999603197296*^9, 3.899999626346217*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"b3fb0243-9891-44f4-a51a-88ced6904ba1"],

Cell[BoxData[
 GraphicsBox[
  NamespaceBox["NetworkGraphics",
   DynamicModuleBox[{Typeset`graph = HoldComplete[
     Graph[{1, "a", 2, "o", "b", "c", 3, 4, 5, 6}, {
      Null, {{1, 2}, {2, 3}, {2, 4}, {4, 5}, {4, 6}, {5, 7}, {5, 8}, {6, 9}, {
       6, 10}}}, {VertexLabels -> {"Name"}}]]}, 
    TagBox[GraphicsGroupBox[{
       {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
        ArrowBox[{{{0., 0.}, {0.34874291623145787`, 0.6974858324629157}}, {{
         0.34874291623145787`, 0.6974858324629157}, {0.6974858324629157, 
         0.}}, {{0.34874291623145787`, 0.6974858324629157}, {
         1.7437145811572892`, 1.3949716649258315`}}, {{1.7437145811572892`, 
         1.3949716649258315`}, {1.7437145811572892`, 0.6974858324629157}}, {{
         1.7437145811572892`, 1.3949716649258315`}, {3.1386862460831204`, 
         0.6974858324629157}}, {{1.7437145811572892`, 0.6974858324629157}, {
         1.3949716649258315`, 0.}}, {{1.7437145811572892`, 
         0.6974858324629157}, {2.092457497388747, 0.}}, {{3.1386862460831204`,
          0.6974858324629157}, {2.789943329851663, 0.}}, {{
         3.1386862460831204`, 0.6974858324629157}, {3.4874291623145783`, 
         0.}}}, 0.03363588404569365]}, 
       {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
        0.7]}], {DiskBox[{0., 0.}, 0.03363588404569365], 
         InsetBox["1", 
          Offset[{2, 2}, {0.03363588404569365, 0.03363588404569365}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0.34874291623145787, 0.6974858324629157}, 
          0.03363588404569365], 
         InsetBox["\<\"a\"\>", 
          Offset[{2, 2}, {0.38237880027715154, 0.7311217165086094}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0.6974858324629157, 0.}, 0.03363588404569365], 
         InsetBox["2", 
          Offset[{2, 2}, {0.7311217165086094, 0.03363588404569365}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.7437145811572892, 1.3949716649258315}, 
          0.03363588404569365], 
         InsetBox["\<\"o\"\>", 
          Offset[{2, 2}, {1.7773504652029828, 1.428607548971525}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.7437145811572892, 0.6974858324629157}, 
          0.03363588404569365], 
         InsetBox["\<\"b\"\>", 
          Offset[{2, 2}, {1.7773504652029828, 0.7311217165086094}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{3.1386862460831204, 0.6974858324629157}, 
          0.03363588404569365], 
         InsetBox["\<\"c\"\>", 
          Offset[{2, 2}, {3.1723221301288143, 0.7311217165086094}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.3949716649258315, 0.}, 0.03363588404569365], 
         InsetBox["3", 
          Offset[{2, 2}, {1.428607548971525, 0.03363588404569365}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{2.092457497388747, 0.}, 0.03363588404569365], 
         InsetBox["4", 
          Offset[{2, 2}, {2.126093381434441, 0.03363588404569365}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{2.789943329851663, 0.}, 0.03363588404569365], 
         InsetBox["5", 
          Offset[{2, 2}, {2.8235792138973568, 0.03363588404569365}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{3.4874291623145783, 0.}, 0.03363588404569365], 
         InsetBox["6", 
          Offset[{2, 2}, {3.521065046360272, 0.03363588404569365}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}}}],
     MouseAppearanceTag["NetworkGraphics"]],
    AllowKernelInitialization->False]],
  DefaultBaseStyle->{
   "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
  FormatType->TraditionalForm,
  FrameTicks->None]], "Output",
 CellChangeTimes->{
  3.899998722392911*^9, {3.8999987713499646`*^9, 3.8999988447848096`*^9}, 
   3.8999989493093867`*^9, {3.8999996266628804`*^9, 3.8999996493448725`*^9}, 
   3.9056932579299593`*^9, 3.9056934100410185`*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"bce58014-72b7-4de8-9e4c-b61df2d86447"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"flowSnowSix", "=", 
  RowBox[{"graphToFlow", "@", "%"}]}]], "Input",
 CellChangeTimes->{{3.8999988282054005`*^9, 3.899998846568504*^9}, {
  3.8999989375202703`*^9, 3.8999989394212475`*^9}, {3.899999632571124*^9, 
  3.8999996328787937`*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"d08a9bbd-253c-49cb-84e3-62df49fa1bdb"],

Cell[BoxData[
 RowBox[{"\[LeftAssociation]", 
  RowBox[{
   RowBox[{"\<\"a\"\>", "\[Rule]", 
    RowBox[{"\[LeftAssociation]", 
     RowBox[{
      RowBox[{"1", "\[Rule]", "\<\"ext\"\>"}], ",", 
      RowBox[{"2", "\[Rule]", "\<\"ext\"\>"}], ",", 
      RowBox[{"6", "\[Rule]", "\<\"o\"\>"}]}], "\[RightAssociation]"}]}], ",", 
   RowBox[{"\<\"o\"\>", "\[Rule]", 
    RowBox[{"\[LeftAssociation]", 
     RowBox[{
      RowBox[{"2", "\[Rule]", "\<\"a\"\>"}], ",", 
      RowBox[{"4", "\[Rule]", "\<\"b\"\>"}], ",", 
      RowBox[{"6", "\[Rule]", "\<\"c\"\>"}]}], "\[RightAssociation]"}]}], ",", 
   RowBox[{"\<\"b\"\>", "\[Rule]", 
    RowBox[{"\[LeftAssociation]", 
     RowBox[{
      RowBox[{"2", "\[Rule]", "\<\"o\"\>"}], ",", 
      RowBox[{"3", "\[Rule]", "\<\"ext\"\>"}], ",", 
      RowBox[{"4", "\[Rule]", "\<\"ext\"\>"}]}], "\[RightAssociation]"}]}], 
   ",", 
   RowBox[{"\<\"c\"\>", "\[Rule]", 
    RowBox[{"\[LeftAssociation]", 
     RowBox[{
      RowBox[{"4", "\[Rule]", "\<\"o\"\>"}], ",", 
      RowBox[{"5", "\[Rule]", "\<\"ext\"\>"}], ",", 
      RowBox[{"6", "\[Rule]", "\<\"ext\"\>"}]}], "\[RightAssociation]"}]}]}], 
  "\[RightAssociation]"}]], "Output",
 CellChangeTimes->{
  3.89999883191483*^9, 3.899998949467985*^9, {3.8999996366288385`*^9, 
   3.8999996497534723`*^9}, 3.905693262368077*^9, 3.905693411466625*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"567bf310-dcef-4036-a059-5630280ca9df"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"drawFlow", "@", "flowSnowSix"}]], "Input",
 CellChangeTimes->{{3.8999996592036915`*^9, 3.899999659508356*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"5b3b48d9-f987-47f8-b40b-45ce273ddb57"],

Cell[BoxData[
 GraphicsBox[
  NamespaceBox["NetworkGraphics",
   DynamicModuleBox[{Typeset`graph = HoldComplete[
     Graph[{
      1, "a", 2, "o", "b", "c", 3, 4, 5, 6}, {{{1, 2}, {3, 2}, {4, 2}, {2, 
       4}, {5, 4}, {6, 4}, {4, 5}, {7, 5}, {8, 5}, {4, 6}, {9, 6}, {10, 6}}, 
       Null}, {EdgeLabels -> {
        DirectedEdge[5, "c"] -> 5, DirectedEdge["c", "o"] -> 6, 
         DirectedEdge["o", "c"] -> 4, DirectedEdge["b", "o"] -> 4, 
         DirectedEdge["a", "o"] -> 2, DirectedEdge[4, "b"] -> 4, 
         DirectedEdge[2, "a"] -> 2, DirectedEdge[1, "a"] -> 1, 
         DirectedEdge["o", "b"] -> 2, DirectedEdge["o", "a"] -> 6, 
         DirectedEdge[3, "b"] -> 3, DirectedEdge[6, "c"] -> 6}, 
       VertexLabels -> {"Name"}}]]}, 
    TagBox[GraphicsGroupBox[{
       {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[
        Medium], {
         ArrowBox[{{3.641039277048709, 0.7587519184293982}, {
          2.814053626100421, 0.7356220575117336}}, 0.03466665878284185], 
         InsetBox["1", {3.227546451574565, 0.7471869879705659}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[BezierCurveBox[{{2.814053626100421, 0.7356220575117336}, {
          2.2241413218504578`, 0.8640009198346775}, {1.8255873919612307`, 
          1.3174680343718925`}}], 0.03466665878284185], 
         InsetBox["2", {2.279091290650615, 0.95735240955207}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{3.193961145271533, 0.}, {2.814053626100421, 
          0.7356220575117336}}, 0.03466665878284185], 
         InsetBox["2", {3.004007385685977, 0.3678110287558668}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[BezierCurveBox[{{1.8255873919612307`, 
          1.3174680343718925`}, {2.4154996962112083`, 1.1890891720489318`}, {
          2.814053626100421, 0.7356220575117336}}], 0.03466665878284185], 
         InsetBox["6", {2.360549727411037, 1.0957376823315566}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[BezierCurveBox[{{1.8255873919612307`, 
          1.3174680343718925`}, {1.4193008940938785`, 0.8712227944409004}, {
          0.827452134609746, 0.753245769527286}}], 0.03466665878284185], 
         InsetBox["2", {1.366015321824611, 0.9654874339349853}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[BezierCurveBox[{{1.8255873919612307`, 
          1.3174680343718925`}, {1.6420932707769977`, 1.8921400483188298`}, {
          1.8355225176559573`, 2.463544583280556}}], 0.03466665878284185], 
         InsetBox["4", {1.7503295963849879, 1.8912017676248554}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[BezierCurveBox[{{0.827452134609746, 0.753245769527286}, {
          1.2337386324770927`, 1.199491009458281}, {1.8255873919612307`, 
          1.3174680343718925`}}], 0.03466665878284185], 
         InsetBox["4", {1.2870242047463658, 1.105226369964193}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[BezierCurveBox[{{1.8355225176559573`, 2.463544583280556}, {
          2.0190166388401862`, 1.8888725693336366`}, {1.8255873919612307`, 
          1.3174680343718925`}}], 0.03466665878284185], 
         InsetBox["6", {1.9107803132322005, 1.8898108500275934}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{0., 0.7910430533218068}, {0.827452134609746, 
          0.753245769527286}}, 0.03466665878284185], 
         InsetBox["3", {0.413726067304873, 0.7721444114245464}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{0.43419201209439096`, 0.024559917895375705`}, {
          0.827452134609746, 0.753245769527286}}, 0.03466665878284185], 
         InsetBox["4", {0.6308220733520684, 0.3889028437113308}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{1.4014760837742313`, 3.168175839814732}, {
          1.8355225176559573`, 2.463544583280556}}, 0.03466665878284185], 
         InsetBox["5", {1.6184993007150943, 2.815860211547644}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{2.2811858856736196`, 3.161533322946016}, {
          1.8355225176559573`, 2.463544583280556}}, 0.03466665878284185], 
         InsetBox["6", {2.0583542016647884, 2.812538953113286}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}}, 
       {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
        0.7]}], {
         DiskBox[{3.641039277048709, 0.7587519184293982}, 
          0.03466665878284185], 
         InsetBox["1", Offset[{2, 2}, {3.6757059358315507, 0.79341857721224}],
           ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{2.814053626100421, 0.7356220575117336}, 
          0.03466665878284185], 
         InsetBox["\<\"a\"\>", 
          Offset[{2, 2}, {2.848720284883263, 0.7702887162945754}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{3.193961145271533, 0.}, 0.03466665878284185], 
         InsetBox["2", 
          Offset[{2, 2}, {3.2286278040543746, 0.03466665878284185}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.8255873919612307, 1.3174680343718925}, 
          0.03466665878284185], 
         InsetBox["\<\"o\"\>", 
          Offset[{2, 2}, {1.8602540507440726, 1.3521346931547344}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0.827452134609746, 0.753245769527286}, 0.03466665878284185],
          InsetBox["\<\"b\"\>", 
          Offset[{2, 2}, {0.8621187933925878, 0.7879124283101278}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.8355225176559573, 2.463544583280556}, 
          0.03466665878284185], 
         InsetBox["\<\"c\"\>", 
          Offset[{2, 2}, {1.8701891764387992, 2.4982112420633977}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0., 0.7910430533218068}, 0.03466665878284185], 
         InsetBox["3", 
          Offset[{2, 2}, {0.03466665878284185, 0.8257097121046486}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0.43419201209439096, 0.024559917895375705}, 
          0.03466665878284185], 
         InsetBox["4", 
          Offset[{2, 2}, {0.4688586708772328, 0.059226576678217555}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.4014760837742313, 3.168175839814732}, 
          0.03466665878284185], 
         InsetBox["5", 
          Offset[{2, 2}, {1.4361427425570732, 3.202842498597574}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{2.2811858856736196, 3.161533322946016}, 
          0.03466665878284185], 
         InsetBox["6", 
          Offset[{2, 2}, {2.3158525444564613, 3.1961999817288578}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}}}],
     MouseAppearanceTag["NetworkGraphics"]],
    AllowKernelInitialization->False]],
  DefaultBaseStyle->{
   "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
  FormatType->TraditionalForm,
  FrameTicks->None]], "Output",
 CellChangeTimes->{3.8999996600183077`*^9, 3.9056932633278255`*^9, 
  3.9056934132471695`*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"96747e30-33b4-47d2-86f8-bdd5c45cd99c"]
}, Open  ]],

Cell["Cross ratios:", "Text",
 CellChangeTimes->{{3.899999915600294*^9, 
  3.8999999168217335`*^9}},ExpressionUUID->"2a34c70d-55f1-44de-875e-\
68adf6c8fc77"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ucrossFlowOneD", "@", "flowSnowSix"}]], "Input",
 CellChangeTimes->{{3.899999918285904*^9, 3.899999926903351*^9}, {
  3.8999999878888464`*^9, 3.8999999901213384`*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"b88671db-69ac-470e-8f8e-fa5024e4f17d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"u", "[", 
     RowBox[{"\<\"a\"\>", ",", "\<\"o\"\>"}], "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"x1", "-", "x2"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "x4"}], "+", "x6"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"x2", "-", "x4"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"x1", "-", "x6"}], ")"}]}]]}], ",", 
   RowBox[{
    RowBox[{"u", "[", 
     RowBox[{"\<\"b\"\>", ",", "\<\"o\"\>"}], "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "x3"}], "+", "x4"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "x2"}], "+", "x6"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"x2", "-", "x3"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "x4"}], "+", "x6"}], ")"}]}]]}], ",", 
   RowBox[{
    RowBox[{"u", "[", 
     RowBox[{"\<\"c\"\>", ",", "\<\"o\"\>"}], "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"x2", "-", "x4"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "x5"}], "+", "x6"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"x4", "-", "x5"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"x2", "-", "x6"}], ")"}]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8999999273270044`*^9, 3.8999999905569143`*^9, 
  3.905693266638423*^9, 3.9056934148590226`*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"f85c1ce9-db4e-4b0d-9783-c64f83f777b8"]
}, Open  ]],

Cell["Prefactor", "Text",
 CellChangeTimes->{{3.8999999430061874`*^9, 
  3.899999943947217*^9}},ExpressionUUID->"82bdb581-5691-4875-9144-\
e02f2500a383"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"prefFlowoneD", "@", "flowSnowSix"}], "//", "Simplify"}], "//", 
   "PowerExpand"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.89999994515389*^9, 3.899999956039386*^9}, {
   3.8999999953025923`*^9, 3.8999999955442123`*^9}, 3.9056896224676504`*^9, 
   3.905689723797169*^9},
 CellLabel->"In[47]:=",ExpressionUUID->"27ecf682-82df-4cf4-9b0c-d18aba82d8af"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"x1", "-", "x2"}], ")"}], 
   RowBox[{
    RowBox[{"-", "\[CapitalDelta]1"}], "-", "\[CapitalDelta]2"}]], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"x2", "-", "x3"}], ")"}], 
   RowBox[{
    RowBox[{"-", "\[CapitalDelta]3"}], "+", "\[CapitalDelta]4"}]], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"x2", "-", "x4"}], ")"}], 
   RowBox[{"\[CapitalDelta]3", "-", "\[CapitalDelta]4"}]], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"x3", "-", "x4"}], ")"}], 
   RowBox[{
    RowBox[{"-", "\[CapitalDelta]3"}], "-", "\[CapitalDelta]4"}]], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"x4", "-", "x5"}], ")"}], 
   RowBox[{
    RowBox[{"-", "\[CapitalDelta]5"}], "+", "\[CapitalDelta]6"}]], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"x1", "-", "x6"}], ")"}], 
   RowBox[{
    RowBox[{"-", "\[CapitalDelta]1"}], "+", "\[CapitalDelta]2"}]], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"x2", "-", "x6"}], ")"}], 
   RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}]], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"x4", "-", "x6"}], ")"}], 
   RowBox[{"\[CapitalDelta]5", "-", "\[CapitalDelta]6"}]], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"x5", "-", "x6"}], ")"}], 
   RowBox[{
    RowBox[{"-", "\[CapitalDelta]5"}], "-", "\[CapitalDelta]6"}]]}]], "Output",
 CellChangeTimes->{{3.899999947643546*^9, 3.89999995633123*^9}, 
   3.899999996644786*^9, 3.9056932684457254`*^9, 3.9056934170787773`*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"41564cbb-8ede-433a-a7e9-fc1185d2199d"]
}, Open  ]],

Cell["Replacement from coordinates to cross-ratios", "Text",
 CellChangeTimes->{{3.899999965195888*^9, 
  3.899999972471281*^9}},ExpressionUUID->"5c9f7820-3278-41f7-bfc0-\
ccae93581862"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"replSnowSix", "=", 
  RowBox[{"findReplacement", "[", 
   RowBox[{"flowSnowSix", ",", 
    RowBox[{"{", 
     RowBox[{"x1", ",", "x2", ",", "x3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"u", "[", 
        RowBox[{"\"\<a\>\"", ",", "\"\<o\>\""}], "]"}], "->", "z1"}], ",", 
      RowBox[{
       RowBox[{"u", "[", 
        RowBox[{"\"\<b\>\"", ",", "\"\<o\>\""}], "]"}], "->", "z2"}], ",", 
      RowBox[{
       RowBox[{"u", "[", 
        RowBox[{"\"\<c\>\"", ",", "\"\<o\>\""}], "]"}], "->", "z3"}]}], 
     "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.899998970007638*^9, 3.8999990176050367`*^9}, {
  3.8999996900849524`*^9, 3.899999711248985*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"d54c6b69-cfaf-4208-96d8-769697dde62c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"x4", "\[Rule]", "10"}], ",", 
   RowBox[{"x5", "\[Rule]", "1"}], ",", 
   RowBox[{"x6", "\[Rule]", "0"}], ",", 
   RowBox[{"x2", "\[Rule]", 
    FractionBox["10", 
     RowBox[{"1", "+", 
      RowBox[{"9", " ", "z3"}]}]]}], ",", 
   RowBox[{"x3", "\[Rule]", 
    FractionBox[
     RowBox[{"10", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z2"}], ")"}]}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", "z2", "+", 
      RowBox[{"9", " ", "z2", " ", "z3"}]}]]}], ",", 
   RowBox[{"x1", "\[Rule]", 
    FractionBox["10", 
     RowBox[{"1", "-", 
      RowBox[{"9", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z1"}], ")"}], " ", "z3"}]}]]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.8999989940144596`*^9, 3.8999990179847865`*^9}, 
   3.8999997123182592`*^9, 3.905693270012287*^9, 3.9056934182138777`*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"278f84bd-f482-4c8d-812e-50316e52d0ce"]
}, Open  ]],

Cell["Casimir operators", "Text",
 CellChangeTimes->{{3.899999974686036*^9, 
  3.8999999760138793`*^9}},ExpressionUUID->"c194abb2-fc53-4a8f-b2d8-\
d953d48d253c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"quadCasOneD", "[", 
  RowBox[{"flowSnowSix", ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], ",", "replSnowSix"}], "]"}]], "Input",
 CellChangeTimes->{{3.899999022800394*^9, 3.8999990669020658`*^9}, {
  3.8999997169045334`*^9, 3.899999722612013*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"7eca57aa-70b7-40e3-a696-4c8e5901abcf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"z1", " ", "z2", " ", 
   RowBox[{"(", 
    RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"\[CapitalDelta]3", "-", "\[CapitalDelta]4"}], ")"}], " ", 
   RowBox[{"F", "[", 
    RowBox[{"z1", ",", "z2", ",", "z3"}], "]"}]}], "+", 
  RowBox[{"z1", " ", "z3", " ", 
   RowBox[{"(", 
    RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], ")"}], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "0", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"z1", ",", "z2", ",", "z3"}], "]"}]}], "+", 
  RowBox[{"z1", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "z2"}], ")"}], " ", "z2", " ", 
   RowBox[{"(", 
    RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], ")"}], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"z1", ",", "z2", ",", "z3"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["z1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "-", "\[CapitalDelta]1", "+", "\[CapitalDelta]2", 
     "+", 
     RowBox[{"z2", " ", "\[CapitalDelta]3"}], "-", 
     RowBox[{"z2", " ", "\[CapitalDelta]4"}]}], ")"}], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"z1", ",", "z2", ",", "z3"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["z1", "2"], " ", "z3", " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "0", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"z1", ",", "z2", ",", "z3"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["z1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "z2"}], ")"}], " ", "z2", " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"z1", ",", "z2", ",", "z3"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "z1"}], ")"}], " ", 
   SuperscriptBox["z1", "2"], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"2", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"z1", ",", "z2", ",", "z3"}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.8999990374951963`*^9, 3.8999997231013694`*^9, 
  3.905693420269918*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"b9e4e3f6-7e6d-4635-a044-53c9b29a6ce1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"quadCasOneD", "[", 
  RowBox[{"flowSnowSix", ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "4"}], "}"}], ",", "replSnowSix"}], "]"}]], "Input",
 CellChangeTimes->{{3.899999087187749*^9, 3.899999087261799*^9}, {
  3.8999997275865684`*^9, 3.8999997314256625`*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"a236e9a5-721f-4c84-9fef-3decb8811537"],

Cell[BoxData[
 RowBox[{
  RowBox[{"z2", " ", "z3", " ", 
   RowBox[{"(", 
    RowBox[{"\[CapitalDelta]3", "-", "\[CapitalDelta]4"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"\[CapitalDelta]5", "-", "\[CapitalDelta]6"}], ")"}], " ", 
   RowBox[{"F", "[", 
    RowBox[{"z1", ",", "z2", ",", "z3"}], "]"}]}], "+", 
  RowBox[{"z2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "z3"}], ")"}], " ", "z3", " ", 
   RowBox[{"(", 
    RowBox[{"\[CapitalDelta]3", "-", "\[CapitalDelta]4"}], ")"}], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "0", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"z1", ",", "z2", ",", "z3"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["z2", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "-", "\[CapitalDelta]3", "+", "\[CapitalDelta]4", 
     "+", 
     RowBox[{"z3", " ", "\[CapitalDelta]5"}], "-", 
     RowBox[{"z3", " ", "\[CapitalDelta]6"}]}], ")"}], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"z1", ",", "z2", ",", "z3"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["z2", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "z3"}], ")"}], " ", "z3", " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "1", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"z1", ",", "z2", ",", "z3"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "z2"}], ")"}], " ", 
   SuperscriptBox["z2", "2"], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "2", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"z1", ",", "z2", ",", "z3"}], "]"}]}], "+", 
  RowBox[{"z1", " ", "z2", " ", 
   RowBox[{"(", 
    RowBox[{"\[CapitalDelta]3", "-", "\[CapitalDelta]4"}], ")"}], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"z1", ",", "z2", ",", "z3"}], "]"}]}], "+", 
  RowBox[{"z1", " ", 
   SuperscriptBox["z2", "2"], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"z1", ",", "z2", ",", "z3"}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.899999087856558*^9, 3.8999997319587126`*^9, 
  3.905693421849852*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"c67584cd-9773-4d24-8f29-425b1d96b3d1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"quadCasOneD", "[", 
  RowBox[{"flowSnowSix", ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "6"}], "}"}], ",", "replSnowSix"}], "]"}]], "Input",
 CellChangeTimes->{{3.899999091784683*^9, 3.8999990920246387`*^9}, {
  3.899999734024727*^9, 3.8999997390270567`*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"d30e5bf7-989a-414c-a9d2-1cdba51c3ea9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"z1", " ", "z3", " ", 
   RowBox[{"(", 
    RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"\[CapitalDelta]5", "-", "\[CapitalDelta]6"}], ")"}], " ", 
   RowBox[{"F", "[", 
    RowBox[{"z1", ",", "z2", ",", "z3"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["z3", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"z1", " ", 
      RowBox[{"(", 
       RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], ")"}]}], "-", 
     "\[CapitalDelta]5", "+", "\[CapitalDelta]6"}], ")"}], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "0", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"z1", ",", "z2", ",", "z3"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "z3"}], ")"}], " ", 
   SuperscriptBox["z3", "2"], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "0", ",", "2"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"z1", ",", "z2", ",", "z3"}], "]"}]}], "+", 
  RowBox[{"z2", " ", "z3", " ", 
   RowBox[{"(", 
    RowBox[{"\[CapitalDelta]5", "-", "\[CapitalDelta]6"}], ")"}], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"z1", ",", "z2", ",", "z3"}], "]"}]}], "+", 
  RowBox[{"z2", " ", 
   SuperscriptBox["z3", "2"], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "1", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"z1", ",", "z2", ",", "z3"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "z1"}], ")"}], " ", "z1", " ", "z3", " ", 
   RowBox[{"(", 
    RowBox[{"\[CapitalDelta]5", "-", "\[CapitalDelta]6"}], ")"}], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"z1", ",", "z2", ",", "z3"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "z1"}], ")"}], " ", "z1", " ", 
   SuperscriptBox["z3", "2"], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "0", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"z1", ",", "z2", ",", "z3"}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.899999092278015*^9, 3.899999739410937*^9, 
  3.9056934230202293`*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"5e04cb82-8a4d-4ce8-8a09-b1565c65e6a3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"computeBlock", "[", 
  RowBox[{"flowSnowSix", ",", "Automatic"}], "]"}]], "Input",
 CellChangeTimes->{{3.8999997575465937`*^9, 3.8999997682106447`*^9}, {
  3.905693431952321*^9, 3.905693432517726*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"c051901d-65b6-4be3-b581-f9f749b1461b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["z1", 
     RowBox[{"h1", "+", "n1"}]], " ", 
    SuperscriptBox["z2", 
     RowBox[{"h2", "+", "n2"}]], " ", 
    SuperscriptBox["z3", 
     RowBox[{"h3", "+", "n3"}]], " ", 
    RowBox[{"HypergeometricPFQ", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "+", "h1", "+", "h2", "+", "h3"}], ",", 
        RowBox[{"-", "n1"}], ",", 
        RowBox[{"-", "n2"}], ",", 
        RowBox[{"-", "n3"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "h1"}], "+", "h2", "+", "h3", "-", "n1"}], ",", 
        RowBox[{"h1", "-", "h2", "+", "h3", "-", "n2"}], ",", 
        RowBox[{"h1", "+", "h2", "-", "h3", "-", "n3"}]}], "}"}], ",", "1"}], 
     "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "h1"}], "+", "h2", "+", "h3", "-", "n1"}], ",", "n2"}], 
     "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"h1", "-", "h2", "+", "h3", "-", "n2"}], ",", "n3"}], "]"}], 
    " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"h1", "+", "h2", "-", "h3", "-", "n3"}], ",", "n1"}], "]"}], 
    " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"h1", "+", "\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], ",", 
      "n1"}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"h2", "+", "\[CapitalDelta]3", "-", "\[CapitalDelta]4"}], ",", 
      "n2"}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"h3", "+", "\[CapitalDelta]5", "-", "\[CapitalDelta]6"}], ",", 
      "n3"}], "]"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"n1", "!"}], " ", 
    RowBox[{"n2", "!"}], " ", 
    RowBox[{"n3", "!"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"2", " ", "h1"}], ",", "n1"}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"2", " ", "h2"}], ",", "n2"}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"2", " ", "h3"}], ",", "n3"}], "]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.8999997686340256`*^9, {3.9056934241659408`*^9, 3.905693433140887*^9}},
 CellLabel->"Out[53]=",ExpressionUUID->"30a69364-2598-46eb-aef3-c06f30ccdd9e"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["10-point function", "Section",
 CellChangeTimes->{{3.8999987426967754`*^9, 
  3.899998745134711*^9}},ExpressionUUID->"24deb4d1-fe58-4370-ae9c-\
e18653516ea7"],

Cell["Example of 10-point function, from a graph", "Text",
 CellChangeTimes->{{3.8999987295498*^9, 
  3.899998741118295*^9}},ExpressionUUID->"0be5c204-240f-41f6-9b0c-\
a4a7c49bd1a4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Graph", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1", "<->", "\"\<a\>\""}], ",", 
     RowBox[{"\"\<a\>\"", "<->", "2"}], ",", 
     RowBox[{"\"\<a\>\"", "<->", "\"\<b\>\""}], ",", 
     RowBox[{"\"\<b\>\"", "<->", "3"}], ",", 
     RowBox[{"\"\<b\>\"", "<->", "\"\<c\>\""}], ",", 
     RowBox[{"\"\<c\>\"", "<->", "4"}], ",", 
     RowBox[{"\"\<c\>\"", "<->", "\"\<d\>\""}], ",", 
     RowBox[{"\"\<d\>\"", "<->", "\"\<e\>\""}], ",", 
     RowBox[{"\"\<d\>\"", "<->", "\"\<f\>\""}], ",", 
     RowBox[{"\"\<e\>\"", "<->", "5"}], ",", 
     RowBox[{"\"\<e\>\"", "<->", "6"}], ",", 
     RowBox[{"\"\<f\>\"", "<->", "\"\<g\>\""}], ",", 
     RowBox[{"\"\<f\>\"", "<->", "\"\<h\>\""}], ",", 
     RowBox[{"\"\<g\>\"", "<->", "7"}], ",", 
     RowBox[{"\"\<g\>\"", "<->", "8"}], ",", 
     RowBox[{"\"\<h\>\"", "<->", "9"}], ",", 
     RowBox[{"\"\<h\>\"", "<->", "10"}]}], "}"}], ",", 
   RowBox[{"VertexLabels", "\[Rule]", "\"\<Name\>\""}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.8999987187525387`*^9, {3.8999987597350416`*^9, 3.899998784314026*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"21003a95-4173-4548-b24b-9db494ea9984"],

Cell[BoxData[
 GraphicsBox[
  NamespaceBox["NetworkGraphics",
   DynamicModuleBox[{Typeset`graph = HoldComplete[
     Graph[{
      1, "a", 2, "b", 3, "c", 4, "d", "e", "f", 5, 6, "g", "h", 7, 8, 9, 
       10}, {Null, {{1, 2}, {2, 3}, {2, 4}, {4, 5}, {4, 6}, {6, 7}, {6, 8}, {
       8, 9}, {8, 10}, {9, 11}, {9, 12}, {10, 13}, {10, 14}, {13, 15}, {13, 
       16}, {14, 17}, {14, 18}}}, {VertexLabels -> {"Name"}}]]}, 
    TagBox[GraphicsGroupBox[{
       {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
        ArrowBox[CompressedData["
1:eJxTTMoPSmVmYGAQBGImKIYBg5DVZ7dvfGEPoW9A6R84+C/s8at/Ya9S73DL
s5XJAZ0PoT/hVP+z2NqFK/gvVJwDgw/Th0v923kXAuaosTvA5NH5NppiB1Xv
/YPbj12eD24Punp0d6PLo/sb3TxUf2DKQ/QLOaCGL0L9qpdfLzfMZnVAjTeE
/LZ9CcffHeeGy6Ob9/BkaqzeLwGc8ukm0uGpAiJweQB6+fWn
         "], 0.04313962586559586]}, 
       {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
        0.7]}], {DiskBox[{0., 0.7716940896012883}, 0.04313962586559586], 
         InsetBox["1", 
          Offset[{2, 2}, {0.04313962586559586, 0.8148337154668841}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0.38584704480064413, 1.5433881792025765}, 
          0.04313962586559586], 
         InsetBox["\<\"a\"\>", 
          Offset[{2, 2}, {0.42898667066623997, 1.5865278050681724}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0.7716940896012883, 0.7716940896012883}, 
          0.04313962586559586], 
         InsetBox["2", 
          Offset[{2, 2}, {0.8148337154668841, 0.8148337154668841}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0.7716940896012883, 2.315082268803865}, 
          0.04313962586559586], 
         InsetBox["\<\"b\"\>", 
          Offset[{2, 2}, {0.8148337154668841, 2.3582218946694606}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.1575411344019324, 1.5433881792025765}, 
          0.04313962586559586], 
         InsetBox["3", 
          Offset[{2, 2}, {1.2006807602675282, 1.5865278050681724}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.8327734628030596, 3.086776358405153}, 
          0.04313962586559586], 
         InsetBox["\<\"c\"\>", 
          Offset[{2, 2}, {1.8759130886686555, 3.129915984270749}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.5433881792025765, 2.315082268803865}, 
          0.04313962586559586], 
         InsetBox["4", 
          Offset[{2, 2}, {1.5865278050681724, 2.3582218946694606}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{2.893852836004831, 2.315082268803865}, 0.04313962586559586],
          InsetBox["\<\"d\"\>", 
          Offset[{2, 2}, {2.936992461870427, 2.3582218946694606}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.9292352240032207, 1.5433881792025765}, 
          0.04313962586559586], 
         InsetBox["\<\"e\"\>", 
          Offset[{2, 2}, {1.9723748498688165, 1.5865278050681724}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{3.8584704480064413, 1.5433881792025765}, 
          0.04313962586559586], 
         InsetBox["\<\"f\"\>", 
          Offset[{2, 2}, {3.901610073872037, 1.5865278050681724}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.5433881792025765, 0.7716940896012883}, 
          0.04313962586559586], 
         InsetBox["5", 
          Offset[{2, 2}, {1.5865278050681724, 0.8148337154668841}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{2.315082268803865, 0.7716940896012883}, 
          0.04313962586559586], 
         InsetBox["6", 
          Offset[{2, 2}, {2.3582218946694606, 0.8148337154668841}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{3.086776358405153, 0.7716940896012883}, 
          0.04313962586559586], 
         InsetBox["\<\"g\"\>", 
          Offset[{2, 2}, {3.129915984270749, 0.8148337154668841}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{4.63016453760773, 0.7716940896012883}, 0.04313962586559586],
          InsetBox["\<\"h\"\>", 
          Offset[{2, 2}, {4.6733041634733254, 0.8148337154668841}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{2.700929313604509, 0.}, 0.04313962586559586], 
         InsetBox["7", 
          Offset[{2, 2}, {2.7440689394701048, 0.04313962586559586}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{3.472623403205797, 0.}, 0.04313962586559586], 
         InsetBox["8", 
          Offset[{2, 2}, {3.515763029071393, 0.04313962586559586}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{4.2443174928070855, 0.}, 0.04313962586559586], 
         InsetBox["9", 
          Offset[{2, 2}, {4.287457118672681, 0.04313962586559586}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{5.016011582408374, 0.}, 0.04313962586559586], 
         InsetBox["10", 
          Offset[{2, 2}, {5.05915120827397, 0.04313962586559586}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}}}],
     MouseAppearanceTag["NetworkGraphics"]],
    AllowKernelInitialization->False]],
  DefaultBaseStyle->{
   "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
  FormatType->TraditionalForm,
  FrameTicks->None]], "Output",
 CellChangeTimes->{3.899998722392911*^9, 3.899999793397817*^9, 
  3.9056934408862367`*^9},
 CellLabel->"Out[54]=",ExpressionUUID->"ae955129-8a10-48f2-b02b-03066c0a18b4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"flowTenMixed", "=", 
  RowBox[{"graphToFlow", "@", "%"}]}]], "Input",
 CellChangeTimes->{{3.8999997948335013`*^9, 3.899999803079626*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"0e4192c5-6963-40cc-8c24-c6e2a8b36389"],

Cell[BoxData[
 RowBox[{"\[LeftAssociation]", 
  RowBox[{
   RowBox[{"\<\"a\"\>", "\[Rule]", 
    RowBox[{"\[LeftAssociation]", 
     RowBox[{
      RowBox[{"1", "\[Rule]", "\<\"ext\"\>"}], ",", 
      RowBox[{"2", "\[Rule]", "\<\"ext\"\>"}], ",", 
      RowBox[{"3", "\[Rule]", "\<\"b\"\>"}]}], "\[RightAssociation]"}]}], ",", 
   RowBox[{"\<\"b\"\>", "\[Rule]", 
    RowBox[{"\[LeftAssociation]", 
     RowBox[{
      RowBox[{"2", "\[Rule]", "\<\"a\"\>"}], ",", 
      RowBox[{"4", "\[Rule]", "\<\"c\"\>"}], ",", 
      RowBox[{"3", "\[Rule]", "\<\"ext\"\>"}]}], "\[RightAssociation]"}]}], 
   ",", 
   RowBox[{"\<\"c\"\>", "\[Rule]", 
    RowBox[{"\[LeftAssociation]", 
     RowBox[{
      RowBox[{"3", "\[Rule]", "\<\"b\"\>"}], ",", 
      RowBox[{"10", "\[Rule]", "\<\"d\"\>"}], ",", 
      RowBox[{"4", "\[Rule]", "\<\"ext\"\>"}]}], "\[RightAssociation]"}]}], 
   ",", 
   RowBox[{"\<\"d\"\>", "\[Rule]", 
    RowBox[{"\[LeftAssociation]", 
     RowBox[{
      RowBox[{"4", "\[Rule]", "\<\"c\"\>"}], ",", 
      RowBox[{"6", "\[Rule]", "\<\"e\"\>"}], ",", 
      RowBox[{"10", "\[Rule]", "\<\"f\"\>"}]}], "\[RightAssociation]"}]}], 
   ",", 
   RowBox[{"\<\"e\"\>", "\[Rule]", 
    RowBox[{"\[LeftAssociation]", 
     RowBox[{
      RowBox[{"4", "\[Rule]", "\<\"d\"\>"}], ",", 
      RowBox[{"5", "\[Rule]", "\<\"ext\"\>"}], ",", 
      RowBox[{"6", "\[Rule]", "\<\"ext\"\>"}]}], "\[RightAssociation]"}]}], 
   ",", 
   RowBox[{"\<\"f\"\>", "\[Rule]", 
    RowBox[{"\[LeftAssociation]", 
     RowBox[{
      RowBox[{"6", "\[Rule]", "\<\"d\"\>"}], ",", 
      RowBox[{"8", "\[Rule]", "\<\"g\"\>"}], ",", 
      RowBox[{"10", "\[Rule]", "\<\"h\"\>"}]}], "\[RightAssociation]"}]}], 
   ",", 
   RowBox[{"\<\"g\"\>", "\[Rule]", 
    RowBox[{"\[LeftAssociation]", 
     RowBox[{
      RowBox[{"6", "\[Rule]", "\<\"f\"\>"}], ",", 
      RowBox[{"7", "\[Rule]", "\<\"ext\"\>"}], ",", 
      RowBox[{"8", "\[Rule]", "\<\"ext\"\>"}]}], "\[RightAssociation]"}]}], 
   ",", 
   RowBox[{"\<\"h\"\>", "\[Rule]", 
    RowBox[{"\[LeftAssociation]", 
     RowBox[{
      RowBox[{"8", "\[Rule]", "\<\"f\"\>"}], ",", 
      RowBox[{"9", "\[Rule]", "\<\"ext\"\>"}], ",", 
      RowBox[{"10", "\[Rule]", "\<\"ext\"\>"}]}], "\[RightAssociation]"}]}]}],
   "\[RightAssociation]"}]], "Output",
 CellChangeTimes->{3.899999804453746*^9, 3.905693442693287*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"468f1a26-2921-4e9f-9e84-a59f04e2551e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"drawDiagram", "@", "flowTenMixed"}]], "Input",
 CellChangeTimes->{{3.9000004662886467`*^9, 3.9000004688869314`*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"7823c8fd-ef9c-4888-acce-d48cde060368"],

Cell[BoxData[
 GraphicsBox[
  NamespaceBox["NetworkGraphics",
   DynamicModuleBox[{Typeset`graph = HoldComplete[
     Graph[{
      1, "a", 2, "b", "c", 3, "d", 4, "e", "f", 5, 6, "g", "h", 7, 8, 9, 
       10}, {Null, {{1, 2}, {3, 2}, {2, 4}, {4, 5}, {6, 4}, {5, 7}, {8, 5}, {
       7, 9}, {7, 10}, {11, 9}, {12, 9}, {10, 13}, {10, 14}, {15, 13}, {16, 
       13}, {17, 14}, {18, 14}}}, {VertexLabels -> {"Name"}}]]}, 
    TagBox[GraphicsGroupBox[{
       {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
        ArrowBox[CompressedData["
1:eJxTTMoPSmVmYGAQBGImKIaBDO4D215rP7dPB9PXofR3HPzn9vjVP7fv5RA4
+SGB0QGdb8QRlT1xOQNUnB1DHkJ/hJuHrn4DV8hvnZ2sDrjM6+Jleanewg2X
R1fvyFew5Nm3P3DzscvzOMDk0dXDaJj/0eVh5qDKI8yDuROXPES/oANq+CLU
/+J8YZ/nxuIAizd0+Ss8M3QzBbng8ujmreP3kE65w49T3oWzpmX9ZSG4PAAl
TOXP
         "], 0.041344055867426996`]}, 
       {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
        0.7]}], {DiskBox[{0., 0.7241114205684029}, 0.041344055867426996], 
         InsetBox["1", 
          Offset[{2, 2}, {0.041344055867426996, 0.7654554764358299}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0.3620557102842014, 1.4482228411368057}, 
          0.041344055867426996], 
         InsetBox["\<\"a\"\>", 
          Offset[{2, 2}, {0.4033997661516284, 1.4895668970042326}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0.7241114205684028, 0.7241114205684029}, 
          0.041344055867426996], 
         InsetBox["2", 
          Offset[{2, 2}, {0.7654554764358298, 0.7654554764358299}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0.7241114205684028, 2.1723342617052084}, 
          0.041344055867426996], 
         InsetBox["\<\"b\"\>", 
          Offset[{2, 2}, {0.7654554764358298, 2.2136783175726356}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{2.081820334134158, 2.8964456822736113}, 
          0.041344055867426996], 
         InsetBox["\<\"c\"\>", 
          Offset[{2, 2}, {2.1231643900015853, 2.9377897381410385}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.0861671308526042, 1.4482228411368057}, 
          0.041344055867426996], 
         InsetBox["3", 
          Offset[{2, 2}, {1.1275111867200311, 1.4895668970042326}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{2.7154178271315104, 2.1723342617052084}, 
          0.041344055867426996], 
         InsetBox["\<\"d\"\>", 
          Offset[{2, 2}, {2.7567618829989375, 2.2136783175726356}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{3.4395292476999133, 2.1723342617052084}, 
          0.041344055867426996], 
         InsetBox["4", 
          Offset[{2, 2}, {3.4808733035673405, 2.2136783175726356}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.8102785514210071, 1.4482228411368057}, 
          0.041344055867426996], 
         InsetBox["\<\"e\"\>", 
          Offset[{2, 2}, {1.851622607288434, 1.4895668970042326}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{3.6205571028420143, 1.4482228411368057}, 
          0.041344055867426996], 
         InsetBox["\<\"f\"\>", 
          Offset[{2, 2}, {3.6619011587094414, 1.4895668970042326}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.4482228411368057, 0.7241114205684029}, 
          0.041344055867426996], 
         InsetBox["5", 
          Offset[{2, 2}, {1.4895668970042326, 0.7654554764358299}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{2.1723342617052084, 0.7241114205684029}, 
          0.041344055867426996], 
         InsetBox["6", 
          Offset[{2, 2}, {2.2136783175726356, 0.7654554764358299}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{2.8964456822736113, 0.7241114205684029}, 
          0.041344055867426996], 
         InsetBox["\<\"g\"\>", 
          Offset[{2, 2}, {2.9377897381410385, 0.7654554764358299}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{4.344668523410417, 0.7241114205684029}, 
          0.041344055867426996], 
         InsetBox["\<\"h\"\>", 
          Offset[{2, 2}, {4.3860125792778435, 0.7654554764358299}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{2.53438997198941, 0.}, 0.041344055867426996], 
         InsetBox["7", 
          Offset[{2, 2}, {2.575734027856837, 0.041344055867426996}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{3.258501392557813, 0.}, 0.041344055867426996], 
         InsetBox["8", 
          Offset[{2, 2}, {3.29984544842524, 0.041344055867426996}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{3.9826128131262157, 0.}, 0.041344055867426996], 
         InsetBox["9", 
          Offset[{2, 2}, {4.0239568689936425, 0.041344055867426996}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{4.706724233694619, 0.}, 0.041344055867426996], 
         InsetBox["10", 
          Offset[{2, 2}, {4.748068289562045, 0.041344055867426996}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}}}],
     MouseAppearanceTag["NetworkGraphics"]],
    AllowKernelInitialization->False]],
  DefaultBaseStyle->{
   "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
  FormatType->TraditionalForm,
  FrameTicks->None]], "Output",
 CellChangeTimes->{3.9000004691285744`*^9, 3.9056934440526714`*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"83b68e54-522d-45ac-8737-ee381c258d4d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"drawFlow", "@", "flowTenMixed"}]], "Input",
 CellChangeTimes->{{3.8999998059959197`*^9, 3.899999809176419*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"813949de-69be-4662-8c69-5d5a2aa7b33b"],

Cell[BoxData[
 GraphicsBox[
  NamespaceBox["NetworkGraphics",
   DynamicModuleBox[{Typeset`graph = HoldComplete[
     Graph[{
      1, "a", 2, "b", "c", 3, "d", 4, "e", "f", 5, 6, "g", "h", 7, 8, 9, 
       10}, {{{1, 2}, {3, 2}, {4, 2}, {2, 4}, {5, 4}, {6, 4}, {4, 5}, {7, 
       5}, {8, 5}, {5, 7}, {9, 7}, {10, 7}, {7, 9}, {11, 9}, {12, 9}, {7, 
       10}, {13, 10}, {14, 10}, {10, 13}, {15, 13}, {16, 13}, {10, 14}, {17, 
       14}, {18, 14}}, Null}, {
      EdgeLabels -> {
        DirectedEdge["d", "c"] -> 10, DirectedEdge["b", "c"] -> 3, 
         DirectedEdge["f", "h"] -> 8, DirectedEdge["h", "f"] -> 10, 
         DirectedEdge["d", "f"] -> 6, DirectedEdge["b", "a"] -> 3, 
         DirectedEdge["f", "d"] -> 10, DirectedEdge[10, "h"] -> 10, 
         DirectedEdge["c", "b"] -> 4, DirectedEdge[5, "e"] -> 5, 
         DirectedEdge[2, "a"] -> 2, DirectedEdge[1, "a"] -> 1, 
         DirectedEdge["d", "e"] -> 4, DirectedEdge[4, "c"] -> 4, 
         DirectedEdge["g", "f"] -> 8, DirectedEdge[8, "g"] -> 8, 
         DirectedEdge[7, "g"] -> 7, DirectedEdge["f", "g"] -> 6, 
         DirectedEdge[6, "e"] -> 6, DirectedEdge["c", "d"] -> 4, 
         DirectedEdge[9, "h"] -> 9, DirectedEdge[3, "b"] -> 3, 
         DirectedEdge["e", "d"] -> 6, DirectedEdge["a", "b"] -> 2}, 
       VertexLabels -> {"Name"}}]]}, 
    TagBox[GraphicsGroupBox[{
       {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[
        Medium], {
         ArrowBox[{{7.225611673046922, 1.9271614544089157`}, {
          6.589203968164339, 1.5774492455545512`}}, 0.05456249469163618], 
         InsetBox["1", {6.907407820605631, 1.7523053499817336}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[BezierCurveBox[{{6.589203968164339, 1.5774492455545512`}, {
          6.05579607522139, 1.3707930868360876`}, {5.503852338520377, 
          1.5210889939877732`}}], 0.05456249469163618], 
         InsetBox["2", {6.050473370952032, 1.4732945056960849}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{7.256121951615254, 1.2639151161193856`}, {
          6.589203968164339, 1.5774492455545512`}}, 0.05456249469163618], 
         InsetBox["2", {6.922662959889797, 1.4206821808369683}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[BezierCurveBox[{{5.503852338520377, 1.5210889939877732`}, {
          6.037260231463357, 1.7277451527062533`}, {6.589203968164339, 
          1.5774492455545512`}}], 0.05456249469163618], 
         InsetBox["3", {6.042582935732684, 1.62524373384624}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[BezierCurveBox[{{5.503852338520377, 1.5210889939877732`}, {
          4.862980539302508, 1.395763508786602}, {4.272825839545268, 
          1.6752998581728082`}}], 0.05456249469163618], 
         InsetBox["3", {4.87754432853987, 1.5120225711520332}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[BezierCurveBox[{{4.272825839545268, 1.6752998581728082`}, {
          4.91369763876321, 1.8006253433739872`}, {5.503852338520377, 
          1.5210889939877732`}}], 0.05456249469163618], 
         InsetBox["4", {4.899133849525775, 1.6843662810085487}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[BezierCurveBox[{{4.272825839545268, 1.6752998581728082`}, {
          3.5836075525214883`, 1.6349481010082445`}, {3.0049812904096673`, 
          2.0115669537874683`}}], 0.05456249469163618], 
         InsetBox["4", {3.6153648682844413, 1.7546842875406463}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{5.861004674006651, 0.9983256474438486}, {
          5.503852338520377, 1.5210889939877732`}}, 0.05456249469163618], 
         InsetBox["3", {5.6824285062635145, 1.259707320715811}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[BezierCurveBox[{{3.0049812904096673`, 
          2.0115669537874683`}, {3.694199577433405, 2.0519187109520556`}, {
          4.272825839545268, 1.6752998581728082`}}], 0.05456249469163618], 
         InsetBox["10", {3.6624422616704937, 1.9321825244196305}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[BezierCurveBox[{{3.0049812904096673`, 
          2.0115669537874683`}, {2.854979631656477, 2.5222401462766983`}, {
          3.0373759892413266`, 3.0222593218045866`}}], 0.05456249469163618], 
         InsetBox["4", {2.9504301740642993, 2.5191807667142436}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[BezierCurveBox[{{3.0049812904096673`, 
          2.0115669537874683`}, {2.4349493748117577`, 1.6022168995617718`}, {
          1.7332197365426896`, 1.6111256856493552`}}], 0.05456249469163618], 
         InsetBox["6", {2.3971314022458463, 1.7223230109477232}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{4.390615682870158, 1.099766560786008}, {4.272825839545268,
           1.6752998581728082`}}, 0.05456249469163618], 
         InsetBox["4", {4.331720761207713, 1.3875332094794082}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[BezierCurveBox[{{3.0373759892413266`, 
          3.0222593218045866`}, {3.187377647994522, 2.5115861293154578`}, {
          3.0049812904096673`, 2.0115669537874683`}}], 0.05456249469163618], 
         InsetBox["6", {3.0919271055866955, 2.5146455088778112}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[BezierCurveBox[{{1.7332197365426896`, 
          1.6111256856493552`}, {2.303251652140611, 2.02047573987507}, {
          3.0049812904096673`, 2.0115669537874683`}}], 0.05456249469163618], 
         InsetBox["10", {2.3410696247065106, 1.9003696284891005}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[BezierCurveBox[{{1.7332197365426896`, 
          1.6111256856493552`}, {1.5983557211174255`, 1.0703528270937734`}, {
          1.1688367157710688`, 0.7151950998044638}}], 0.05456249469163618], 
         InsetBox["6", {1.5137433671660214, 1.123653581272896}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[BezierCurveBox[{{1.7332197365426896`, 
          1.6111256856493552`}, {1.1696872844430832`, 1.6510027280082746`}, {
          0.7398322795117966, 2.0175865217201956`}}], 0.05456249469163618], 
         InsetBox["8", {1.2080737495022844, 1.744818981692613}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{3.375467006546727, 3.6465276315050223`}, {
          3.0373759892413266`, 3.0222593218045866`}}, 0.05456249469163618], 
         InsetBox["5", {3.206421497894027, 3.3343934766548045}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{2.741592307952936, 3.6701821896369493`}, {
          3.0373759892413266`, 3.0222593218045866`}}, 0.05456249469163618], 
         InsetBox["6", {2.8894841485971314, 3.346220755720768}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[BezierCurveBox[{{1.1688367157710688`, 0.7151950998044638}, {
          1.3037007311963273`, 1.2559679583600354`}, {1.7332197365426896`, 
          1.6111256856493552`}}], 0.05456249469163618], 
         InsetBox["8", {1.3883130851477368, 1.2026672041809228}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[BezierCurveBox[{{0.7398322795117966, 2.0175865217201956`}, {
          1.3033647316114163`, 1.9777094793612728`}, {1.7332197365426896`, 
          1.6111256856493552`}}], 0.05456249469163618], 
         InsetBox["10", {1.2649782665522018, 1.883893225676938}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{0.5415812712312364, 0.3274065336340788}, {
          1.1688367157710688`, 0.7151950998044638}}, 0.05456249469163618], 
         InsetBox["7", {0.8552089935011526, 0.5213008167192713}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{1.0840559634735838`, 0.}, {1.1688367157710688`, 
          0.7151950998044638}}, 0.05456249469163618], 
         InsetBox["8", {1.1264463396223263, 0.3575975499022319}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{0., 1.975143669878126}, {0.7398322795117966, 
          2.0175865217201956`}}, 0.05456249469163618], 
         InsetBox["9", {0.3699161397558983, 1.9963650957991608}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{0.24493943448843591`, 2.5532531954772884`}, {
          0.7398322795117966, 2.0175865217201956`}}, 0.05456249469163618], 
         InsetBox["10", {0.4923858570001163, 2.285419858598742}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}}, 
       {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
        0.7]}], {
         DiskBox[{7.225611673046922, 1.9271614544089157}, 
          0.05456249469163618], 
         InsetBox["1", 
          Offset[{2, 2}, {7.280174167738558, 1.9817239491005518}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{6.589203968164339, 1.5774492455545512}, 
          0.05456249469163618], 
         InsetBox["\<\"a\"\>", 
          Offset[{2, 2}, {6.643766462855975, 1.6320117402461873}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{7.256121951615254, 1.2639151161193856}, 
          0.05456249469163618], 
         InsetBox["2", Offset[{2, 2}, {7.31068444630689, 1.3184776108110217}],
           ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{5.503852338520377, 1.5210889939877732}, 
          0.05456249469163618], 
         InsetBox["\<\"b\"\>", 
          Offset[{2, 2}, {5.558414833212013, 1.5756514886794093}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{4.272825839545268, 1.6752998581728082}, 
          0.05456249469163618], 
         InsetBox["\<\"c\"\>", 
          Offset[{2, 2}, {4.327388334236904, 1.7298623528644443}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{5.861004674006651, 0.9983256474438486}, 
          0.05456249469163618], 
         InsetBox["3", 
          Offset[{2, 2}, {5.915567168698287, 1.0528881421354848}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{3.0049812904096673, 2.0115669537874683}, 
          0.05456249469163618], 
         InsetBox["\<\"d\"\>", 
          Offset[{2, 2}, {3.0595437851013036, 2.0661294484791046}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{4.390615682870158, 1.099766560786008}, 0.05456249469163618],
          InsetBox["4", 
          Offset[{2, 2}, {4.445178177561794, 1.1543290554776442}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{3.0373759892413266, 3.0222593218045866}, 
          0.05456249469163618], 
         InsetBox["\<\"e\"\>", 
          Offset[{2, 2}, {3.091938483932963, 3.076821816496223}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.7332197365426896, 1.6111256856493552}, 
          0.05456249469163618], 
         InsetBox["\<\"f\"\>", 
          Offset[{2, 2}, {1.7877822312343257, 1.6656881803409913}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{3.375467006546727, 3.6465276315050223}, 
          0.05456249469163618], 
         InsetBox["5", 
          Offset[{2, 2}, {3.4300295012383635, 3.7010901261966587}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{2.741592307952936, 3.6701821896369493}, 
          0.05456249469163618], 
         InsetBox["6", 
          Offset[{2, 2}, {2.796154802644572, 3.7247446843285856}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.1688367157710688, 0.7151950998044638}, 
          0.05456249469163618], 
         InsetBox["\<\"g\"\>", 
          Offset[{2, 2}, {1.223399210462705, 0.7697575944961}], ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0.7398322795117966, 2.0175865217201956}, 
          0.05456249469163618], 
         InsetBox["\<\"h\"\>", 
          Offset[{2, 2}, {0.7943947742034329, 2.072149016411832}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0.5415812712312364, 0.3274065336340788}, 
          0.05456249469163618], 
         InsetBox["7", 
          Offset[{2, 2}, {0.5961437659228727, 0.381969028325715}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.0840559634735838, 0.}, 0.05456249469163618], 
         InsetBox["8", 
          Offset[{2, 2}, {1.13861845816522, 0.05456249469163618}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0., 1.975143669878126}, 0.05456249469163618], 
         InsetBox["9", 
          Offset[{2, 2}, {0.05456249469163618, 2.0297061645697623}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0.24493943448843591, 2.5532531954772884}, 
          0.05456249469163618], 
         InsetBox["10", 
          Offset[{2, 2}, {0.2995019291800721, 2.6078156901689247}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}}}],
     MouseAppearanceTag["NetworkGraphics"]],
    AllowKernelInitialization->False]],
  DefaultBaseStyle->{
   "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
  FormatType->TraditionalForm,
  FrameTicks->None]], "Output",
 CellChangeTimes->{3.8999998094816265`*^9, 3.9056934472692847`*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"a17d2114-bc2b-48d9-b2c2-c5467b4eff02"]
}, Open  ]],

Cell["Cross ratios:", "Text",
 CellChangeTimes->{{3.899999915600294*^9, 
  3.8999999168217335`*^9}},ExpressionUUID->"e5dd150a-5a1e-47ea-8800-\
8d1b497d6e1f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ucrossFlowOneD", "@", "flowTenMixed"}]], "Input",
 CellChangeTimes->{{3.899999918285904*^9, 3.899999926903351*^9}, {
  3.9000000292152395`*^9, 3.900000029538449*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"a22de8ae-ba10-47ca-8b35-55e6ce0c1080"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"u", "[", 
     RowBox[{"\<\"a\"\>", ",", "\<\"b\"\>"}], "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"x1", "-", "x2"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"x3", "-", "x4"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"x1", "-", "x3"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"x2", "-", "x4"}], ")"}]}]]}], ",", 
   RowBox[{
    RowBox[{"u", "[", 
     RowBox[{"\<\"b\"\>", ",", "\<\"c\"\>"}], "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"x2", "-", "x3"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "x10"}], "+", "x4"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "x10"}], "+", "x3"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"x2", "-", "x4"}], ")"}]}]]}], ",", 
   RowBox[{
    RowBox[{"u", "[", 
     RowBox[{"\<\"c\"\>", ",", "\<\"d\"\>"}], "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"x3", "-", "x4"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"x10", "-", "x6"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "x10"}], "+", "x3"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"x4", "-", "x6"}], ")"}]}]]}], ",", 
   RowBox[{
    RowBox[{"u", "[", 
     RowBox[{"\<\"d\"\>", ",", "\<\"e\"\>"}], "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"x10", "-", "x4"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "x5"}], "+", "x6"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"x4", "-", "x5"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"x10", "-", "x6"}], ")"}]}]]}], ",", 
   RowBox[{
    RowBox[{"u", "[", 
     RowBox[{"\<\"d\"\>", ",", "\<\"f\"\>"}], "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"x4", "-", "x6"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"x10", "-", "x8"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "x10"}], "+", "x4"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"x6", "-", "x8"}], ")"}]}]]}], ",", 
   RowBox[{
    RowBox[{"u", "[", 
     RowBox[{"\<\"f\"\>", ",", "\<\"g\"\>"}], "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"x10", "-", "x6"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "x7"}], "+", "x8"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"x6", "-", "x7"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"x10", "-", "x8"}], ")"}]}]]}], ",", 
   RowBox[{
    RowBox[{"u", "[", 
     RowBox[{"\<\"f\"\>", ",", "\<\"h\"\>"}], "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"x6", "-", "x8"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"x10", "-", "x9"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "x10"}], "+", "x6"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"x8", "-", "x9"}], ")"}]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8999999273270044`*^9, 3.900000029813943*^9, 
  3.905693449697363*^9},
 CellLabel->"Out[58]=",ExpressionUUID->"ae5bb415-52dc-4570-828b-3d06278a09a9"]
}, Open  ]],

Cell["Prefactor", "Text",
 CellChangeTimes->{{3.8999999430061874`*^9, 
  3.899999943947217*^9}},ExpressionUUID->"1487d257-0bfe-4110-91af-\
19fa7213c25c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"prefFlowoneD", "@", "flowTenMixed"}], "//", "Simplify"}], "//", 
   "PowerExpand"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.89999994515389*^9, 3.899999956039386*^9}, {
   3.900000034360119*^9, 3.9000000348019032`*^9}, 3.905689623112994*^9, 
   3.9056897278298607`*^9},
 CellLabel->"In[59]:=",ExpressionUUID->"b8d1e265-3280-40dc-b2b6-ec19a772e5ed"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"x1", "-", "x2"}], ")"}], 
   RowBox[{
    RowBox[{"-", "\[CapitalDelta]1"}], "-", "\[CapitalDelta]2"}]], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"x1", "-", "x3"}], ")"}], 
   RowBox[{
    RowBox[{"-", "\[CapitalDelta]1"}], "+", "\[CapitalDelta]2"}]], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"x10", "-", "x3"}], ")"}], "\[CapitalDelta]4"], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"x2", "-", "x3"}], ")"}], 
   RowBox[{
   "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "-", "\[CapitalDelta]3"}]], 
  " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"x10", "-", "x4"}], ")"}], 
   RowBox[{"-", "\[CapitalDelta]4"}]], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"x2", "-", "x4"}], ")"}], "\[CapitalDelta]3"], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"x3", "-", "x4"}], ")"}], 
   RowBox[{
    RowBox[{"-", "\[CapitalDelta]3"}], "-", "\[CapitalDelta]4"}]], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"x4", "-", "x5"}], ")"}], 
   RowBox[{
    RowBox[{"-", "\[CapitalDelta]5"}], "+", "\[CapitalDelta]6"}]], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"x4", "-", "x6"}], ")"}], 
   RowBox[{"\[CapitalDelta]5", "-", "\[CapitalDelta]6"}]], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"x5", "-", "x6"}], ")"}], 
   RowBox[{
    RowBox[{"-", "\[CapitalDelta]5"}], "-", "\[CapitalDelta]6"}]], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"x6", "-", "x7"}], ")"}], 
   RowBox[{
    RowBox[{"-", "\[CapitalDelta]7"}], "+", "\[CapitalDelta]8"}]], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"x10", "-", "x8"}], ")"}], 
   RowBox[{
    RowBox[{"-", "\[CapitalDelta]10"}], "+", "\[CapitalDelta]9"}]], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"x6", "-", "x8"}], ")"}], 
   RowBox[{"\[CapitalDelta]7", "-", "\[CapitalDelta]8"}]], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"x7", "-", "x8"}], ")"}], 
   RowBox[{
    RowBox[{"-", "\[CapitalDelta]7"}], "-", "\[CapitalDelta]8"}]], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"x10", "-", "x9"}], ")"}], 
   RowBox[{
    RowBox[{"-", "\[CapitalDelta]10"}], "-", "\[CapitalDelta]9"}]], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"x8", "-", "x9"}], ")"}], 
   RowBox[{"\[CapitalDelta]10", "-", "\[CapitalDelta]9"}]]}]], "Output",
 CellChangeTimes->{{3.899999947643546*^9, 3.89999995633123*^9}, 
   3.900000035189107*^9, 3.905693451384213*^9},
 CellLabel->"Out[59]=",ExpressionUUID->"15933bc6-24ec-41ba-acc5-39caf6059ed3"]
}, Open  ]],

Cell["Replacement from coordinates to cross-ratios", "Text",
 CellChangeTimes->{{3.899999965195888*^9, 
  3.899999972471281*^9}},ExpressionUUID->"470a77d6-4ae7-4486-9282-\
d9a3f76f4239"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"replTenMixed", "=", 
  RowBox[{"findReplacement", "[", 
   RowBox[{"flowTenMixed", ",", "Automatic", ",", "Automatic"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.8999998357622175`*^9, 3.8999998977584505`*^9}, {
  3.9056934586018915`*^9, 3.905693493261851*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"6ceb9d83-7df2-4eab-b235-365514c50f0c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"x10", "\[Rule]", "10"}], ",", 
   RowBox[{"x8", "\[Rule]", "1"}], ",", 
   RowBox[{"x9", "\[Rule]", "0"}], ",", 
   RowBox[{"x6", "\[Rule]", 
    FractionBox[
     RowBox[{"10", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z7"}], ")"}]}], 
     RowBox[{
      RowBox[{"-", "10"}], "+", "z7"}]]}], ",", 
   RowBox[{"x7", "\[Rule]", 
    FractionBox[
     RowBox[{"10", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"z6", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z7"}], ")"}]}]}], ")"}]}], 
     RowBox[{"10", "+", 
      RowBox[{"z6", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "10"}], "+", "z7"}], ")"}]}]}]]}], ",", 
   RowBox[{"x4", "\[Rule]", 
    FractionBox[
     RowBox[{"10", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z5"}], ")"}], " ", "z7"}]}], ")"}]}], 
     RowBox[{"10", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z5"}], ")"}], " ", "z7"}]}]]}], ",", 
   RowBox[{"x5", "\[Rule]", 
    FractionBox[
     RowBox[{"10", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z4", "+", "z7", "+", 
        RowBox[{"z4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z5"}], ")"}], " ", "z7"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"-", "10"}], "+", "z7", "+", 
      RowBox[{"z4", " ", 
       RowBox[{"(", 
        RowBox[{"10", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z5"}], ")"}], " ", "z7"}]}], 
        ")"}]}]}]]}], ",", 
   RowBox[{"x3", "\[Rule]", 
    FractionBox[
     RowBox[{"10", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z7", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z3"}], ")"}], " ", "z5", " ", "z7"}]}], 
       ")"}]}], 
     RowBox[{
      RowBox[{"-", "10"}], "+", "z7", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z3"}], ")"}], " ", "z5", " ", "z7"}]}]]}], 
   ",", 
   RowBox[{"x2", "\[Rule]", 
    FractionBox[
     RowBox[{"10", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z2", "+", "z7", "+", 
        RowBox[{"z2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z5"}], ")"}], " ", "z7"}], "-", 
        RowBox[{"z5", " ", "z7"}], "+", 
        RowBox[{"z3", " ", "z5", " ", "z7"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"-", "10"}], "+", "z7", "-", 
      RowBox[{"z5", " ", "z7"}], "+", 
      RowBox[{"z3", " ", "z5", " ", "z7"}], "+", 
      RowBox[{"z2", " ", 
       RowBox[{"(", 
        RowBox[{"10", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z5"}], ")"}], " ", "z7"}]}], 
        ")"}]}]}]]}], ",", 
   RowBox[{"x1", "\[Rule]", 
    FractionBox[
     RowBox[{"10", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", "z7", "+", 
        RowBox[{"z5", " ", "z7"}], "-", 
        RowBox[{"z3", " ", "z5", " ", "z7"}], "+", 
        RowBox[{"z2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z7", "-", 
           RowBox[{"z5", " ", "z7"}]}], ")"}]}], "+", 
        RowBox[{"z1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z7", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z3"}], ")"}], " ", "z5", " ", 
            "z7"}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"10", "-", "z7", "+", 
      RowBox[{"z5", " ", "z7"}], "-", 
      RowBox[{"z3", " ", "z5", " ", "z7"}], "+", 
      RowBox[{"z2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "10"}], "+", "z7", "-", 
         RowBox[{"z5", " ", "z7"}]}], ")"}]}], "+", 
      RowBox[{"z1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "10"}], "+", "z7", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z3"}], ")"}], " ", "z5", " ", "z7"}]}], 
        ")"}]}]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8999998988898563`*^9, 3.905693493912161*^9},
 CellLabel->"Out[63]=",ExpressionUUID->"765e82a5-d16a-4464-8bab-007030fcad25"]
}, Open  ]],

Cell["Casimir operators", "Text",
 CellChangeTimes->{{3.899999974686036*^9, 
  3.8999999760138793`*^9}},ExpressionUUID->"0d275df0-df38-41ff-be2c-\
bcb38d9e2937"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"quadCasOneD", "[", 
  RowBox[{"flowTenMixed", ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], ",", "replTenMixed"}], "]"}]], "Input",
 CellChangeTimes->{{3.9000000479900284`*^9, 3.900000057025896*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"146ff42a-d114-454d-8a3a-fedeeb341a99"],

Cell[BoxData[
 RowBox[{
  RowBox[{"z1", " ", 
   RowBox[{"(", 
    RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], ")"}], " ", 
   "\[CapitalDelta]3", " ", 
   RowBox[{"F", "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7"}], 
    "]"}]}], "-", 
  RowBox[{"z1", " ", "z2", " ", 
   RowBox[{"(", 
    RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], ")"}], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
       "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
       ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7"}], 
    "]"}]}], "-", 
  RowBox[{
   SuperscriptBox["z1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
    "1", "+", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "-", 
     "\[CapitalDelta]3"}], ")"}], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
       "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
       ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7"}], 
    "]"}]}], "-", 
  RowBox[{
   SuperscriptBox["z1", "2"], " ", "z2", " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
       "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
       ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7"}], 
    "]"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "z1"}], ")"}], " ", 
   SuperscriptBox["z1", "2"], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
       "2", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
       ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7"}], 
    "]"}]}]}]], "Output",
 CellChangeTimes->{3.900000057451453*^9, 3.905693495814227*^9},
 CellLabel->"Out[64]=",ExpressionUUID->"a8527586-856a-426e-b924-84a0d797129c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"quadCasOneD", "[", 
  RowBox[{"flowTenMixed", ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", "replTenMixed"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.900000066506319*^9, 3.900000066591529*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"1ed6681c-9aa9-44aa-8217-4999954fc310"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "z2"}], " ", "\[CapitalDelta]3", " ", "\[CapitalDelta]4", " ", 
   RowBox[{"F", "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7"}], 
    "]"}]}], "+", 
  RowBox[{"z2", " ", "z3", " ", "\[CapitalDelta]3", " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
       "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], 
       ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7"}], 
    "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["z2", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[CapitalDelta]3", "+", "\[CapitalDelta]4"}], 
    ")"}], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
       "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
       ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7"}], 
    "]"}]}], "-", 
  RowBox[{
   SuperscriptBox["z2", "2"], " ", "z3", " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
       "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], 
       ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7"}], 
    "]"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "z2"}], ")"}], " ", 
   SuperscriptBox["z2", "2"], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
       "0", ",", "2", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
       ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7"}], 
    "]"}]}], "+", 
  RowBox[{"z1", " ", "z2", " ", "\[CapitalDelta]4", " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
       "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
       ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7"}], 
    "]"}]}], "-", 
  RowBox[{"z1", " ", "z2", " ", "z3", " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
       "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], 
       ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7"}], 
    "]"}]}], "-", 
  RowBox[{"z1", " ", 
   SuperscriptBox["z2", "2"], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
       "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
       ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7"}], 
    "]"}]}]}]], "Output",
 CellChangeTimes->{3.900000067536639*^9, 3.905693497248263*^9},
 CellLabel->"Out[65]=",ExpressionUUID->"eb5eb3cd-bb4f-4a9d-9314-bb437d496462"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"quadCasOneD", "[", 
  RowBox[{"flowTenMixed", ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", "replTenMixed"}],
   "]"}]], "Input",
 CellChangeTimes->{{3.900000069937645*^9, 3.900000070375202*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"11573b4d-662e-4704-ac79-4b71c662977a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "z3"}], " ", "z4", " ", "\[CapitalDelta]4", " ", 
   RowBox[{"(", 
    RowBox[{"\[CapitalDelta]5", "-", "\[CapitalDelta]6"}], ")"}], " ", 
   RowBox[{"F", "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7"}], 
    "]"}]}], "-", 
  RowBox[{"z3", " ", "z5", " ", "\[CapitalDelta]4", " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}], 
       ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7"}], 
    "]"}]}], "-", 
  RowBox[{"z3", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", "z4", " ", 
   "\[CapitalDelta]4", " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}], 
       ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7"}], 
    "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["z3", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[CapitalDelta]4", "+", 
     RowBox[{"z4", " ", 
      RowBox[{"(", 
       RowBox[{"\[CapitalDelta]5", "-", "\[CapitalDelta]6"}], ")"}]}]}], 
    ")"}], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
       "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], 
       ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7"}], 
    "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["z3", "2"], " ", "z5", " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
       "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0"}], 
       ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7"}], 
    "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["z3", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", "z4", " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
       "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0"}], 
       ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7"}], 
    "]"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "z3"}], ")"}], " ", 
   SuperscriptBox["z3", "2"], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
       "0", ",", "0", ",", "2", ",", "0", ",", "0", ",", "0", ",", "0"}], 
       ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7"}], 
    "]"}]}], "+", 
  RowBox[{"z2", " ", "z3", " ", "z4", " ", 
   RowBox[{"(", 
    RowBox[{"\[CapitalDelta]5", "-", "\[CapitalDelta]6"}], ")"}], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
       "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
       ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7"}], 
    "]"}]}], "+", 
  RowBox[{"z2", " ", "z3", " ", "z5", " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
       "0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}], 
       ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7"}], 
    "]"}]}], "+", 
  RowBox[{"z2", " ", "z3", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", "z4", " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
       "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}], 
       ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7"}], 
    "]"}]}], "-", 
  RowBox[{"z2", " ", 
   SuperscriptBox["z3", "2"], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
       "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], 
       ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7"}], 
    "]"}]}]}]], "Output",
 CellChangeTimes->{3.900000072230943*^9, 3.905693499460199*^9},
 CellLabel->"Out[66]=",ExpressionUUID->"46189298-5d0c-47b4-b0a8-9afff7e2bc74"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"quadCasOneD", "[", 
  RowBox[{"flowTenMixed", ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "6"}], "}"}], ",", "replTenMixed"}], "]"}]], "Input",
 CellChangeTimes->{{3.9000000792947474`*^9, 3.9000000795482025`*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"dce142b4-23c1-407c-86c4-16e9843bc28a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "z4"}], " ", "z5", " ", "z6", " ", 
   RowBox[{"(", 
    RowBox[{"\[CapitalDelta]5", "-", "\[CapitalDelta]6"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"\[CapitalDelta]7", "-", "\[CapitalDelta]8"}], ")"}], " ", 
   RowBox[{"F", "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7"}], 
    "]"}]}], "-", 
  RowBox[{"z4", " ", "z5", " ", "z7", " ", 
   RowBox[{"(", 
    RowBox[{"\[CapitalDelta]5", "-", "\[CapitalDelta]6"}], ")"}], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], 
       ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7"}], 
    "]"}]}], "-", 
  RowBox[{"z4", " ", "z5", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "z6"}], ")"}], " ", "z6", " ", 
   RowBox[{"(", 
    RowBox[{"\[CapitalDelta]5", "-", "\[CapitalDelta]6"}], ")"}], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], 
       ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7"}], 
    "]"}]}], "+", 
  RowBox[{"z4", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "z5"}], ")"}], " ", "z5", " ", 
   RowBox[{"(", 
    RowBox[{"\[CapitalDelta]5", "-", "\[CapitalDelta]6"}], ")"}], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}], 
       ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7"}], 
    "]"}]}], "-", 
  RowBox[{
   SuperscriptBox["z4", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "\[CapitalDelta]5", "-", "\[CapitalDelta]6", "+", 
     RowBox[{"z5", " ", "z6", " ", "\[CapitalDelta]7"}], "-", 
     RowBox[{"z5", " ", "z6", " ", "\[CapitalDelta]8"}]}], ")"}], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}], 
       ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7"}], 
    "]"}]}], "-", 
  RowBox[{
   SuperscriptBox["z4", "2"], " ", "z5", " ", "z7", " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1"}], 
       ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7"}], 
    "]"}]}], "-", 
  RowBox[{
   SuperscriptBox["z4", "2"], " ", "z5", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "z6"}], ")"}], " ", "z6", " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0"}], 
       ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7"}], 
    "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["z4", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "z5"}], ")"}], " ", "z5", " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0"}], 
       ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7"}], 
    "]"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
   SuperscriptBox["z4", "2"], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "2", ",", "0", ",", "0", ",", "0"}], 
       ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7"}], 
    "]"}]}], "+", 
  RowBox[{"z3", " ", "z4", " ", 
   RowBox[{"(", 
    RowBox[{"\[CapitalDelta]5", "-", "\[CapitalDelta]6"}], ")"}], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
       "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], 
       ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7"}], 
    "]"}]}], "+", 
  RowBox[{"z3", " ", 
   SuperscriptBox["z4", "2"], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
       "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0"}], 
       ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7"}], 
    "]"}]}]}]], "Output",
 CellChangeTimes->{3.900000080110978*^9, 3.905693499952185*^9},
 CellLabel->"Out[67]=",ExpressionUUID->"07ecb8e0-e330-4ac1-b9ed-4b0054ffc033"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"quadCasOneD", "[", 
  RowBox[{"flowTenMixed", ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], "}"}], 
   ",", "replTenMixed"}], "]"}]], "Input",
 CellChangeTimes->{{3.9000000976833444`*^9, 3.9000000984589324`*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"2652b49a-7dd0-4678-832c-16761d3c59e7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"z3", " ", "z5", " ", "z6", " ", "\[CapitalDelta]4", " ", 
   RowBox[{"(", 
    RowBox[{"\[CapitalDelta]7", "-", "\[CapitalDelta]8"}], ")"}], " ", 
   RowBox[{"F", "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7"}], 
    "]"}]}], "+", 
  RowBox[{"z3", " ", "z5", " ", "z7", " ", "\[CapitalDelta]4", " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], 
       ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7"}], 
    "]"}]}], "+", 
  RowBox[{"z3", " ", "z5", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "z6"}], ")"}], " ", "z6", " ", 
   "\[CapitalDelta]4", " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], 
       ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7"}], 
    "]"}]}], "-", 
  RowBox[{
   SuperscriptBox["z5", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"z3", " ", "\[CapitalDelta]4"}], "+", 
     RowBox[{"z6", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "\[CapitalDelta]7"}], "+", "\[CapitalDelta]8"}], 
       ")"}]}]}], ")"}], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}], 
       ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7"}], 
    "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["z5", "2"], " ", "z7", " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1"}], 
       ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7"}], 
    "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["z5", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "z6"}], ")"}], " ", "z6", " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0"}], 
       ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7"}], 
    "]"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "z5"}], ")"}], " ", 
   SuperscriptBox["z5", "2"], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "0", ",", "2", ",", "0", ",", "0"}], 
       ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7"}], 
    "]"}]}], "-", 
  RowBox[{"z4", " ", "z5", " ", "z6", " ", 
   RowBox[{"(", 
    RowBox[{"\[CapitalDelta]7", "-", "\[CapitalDelta]8"}], ")"}], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}], 
       ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7"}], 
    "]"}]}], "-", 
  RowBox[{"z4", " ", "z5", " ", "z7", " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1"}], 
       ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7"}], 
    "]"}]}], "-", 
  RowBox[{"z4", " ", "z5", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "z6"}], ")"}], " ", "z6", " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0"}], 
       ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7"}], 
    "]"}]}], "+", 
  RowBox[{"z4", " ", 
   SuperscriptBox["z5", "2"], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0"}], 
       ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7"}], 
    "]"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "z3"}], ")"}], " ", "z3", " ", "z5", " ", "z6", 
   " ", 
   RowBox[{"(", 
    RowBox[{"\[CapitalDelta]7", "-", "\[CapitalDelta]8"}], ")"}], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
       "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], 
       ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7"}], 
    "]"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "z3"}], ")"}], " ", "z3", " ", "z5", " ", "z7", 
   " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
       "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1"}], 
       ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7"}], 
    "]"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "z3"}], ")"}], " ", "z3", " ", "z5", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "z6"}], ")"}], " ", "z6", " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
       "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0"}], 
       ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7"}], 
    "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "z3"}], ")"}], " ", "z3", " ", 
   SuperscriptBox["z5", "2"], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
       "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0"}], 
       ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7"}], 
    "]"}]}], "-", 
  RowBox[{"z2", " ", "z3", " ", "z5", " ", "z6", " ", 
   RowBox[{"(", 
    RowBox[{"\[CapitalDelta]7", "-", "\[CapitalDelta]8"}], ")"}], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
       "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
       ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7"}], 
    "]"}]}], "-", 
  RowBox[{"z2", " ", "z3", " ", "z5", " ", "z7", " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
       "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], 
       ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7"}], 
    "]"}]}], "-", 
  RowBox[{"z2", " ", "z3", " ", "z5", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "z6"}], ")"}], " ", "z6", " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
       "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], 
       ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7"}], 
    "]"}]}], "+", 
  RowBox[{"z2", " ", "z3", " ", 
   SuperscriptBox["z5", "2"], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
       "0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}], 
       ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7"}], 
    "]"}]}]}]], "Output",
 CellChangeTimes->{3.9000001039922657`*^9, 3.9056935065309277`*^9},
 CellLabel->"Out[68]=",ExpressionUUID->"76a49ac7-a8aa-4867-9e0c-56edc5c12907"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"quadCasOneD", "[", 
  RowBox[{"flowTenMixed", ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "8"}], "}"}], ",", "replTenMixed"}], "]"}]], "Input",
 CellChangeTimes->{{3.900000115250081*^9, 3.900000116247816*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"f47d7c97-3f95-4b68-99c9-2389aab9d326"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "z6"}], " ", "z7", " ", 
   RowBox[{"(", 
    RowBox[{"\[CapitalDelta]7", "-", "\[CapitalDelta]8"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"\[CapitalDelta]10", "-", "\[CapitalDelta]9"}], ")"}], " ", 
   RowBox[{"F", "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7"}], 
    "]"}]}], "+", 
  RowBox[{"z6", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "z7"}], ")"}], " ", "z7", " ", 
   RowBox[{"(", 
    RowBox[{"\[CapitalDelta]7", "-", "\[CapitalDelta]8"}], ")"}], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], 
       ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7"}], 
    "]"}]}], "-", 
  RowBox[{
   SuperscriptBox["z6", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "\[CapitalDelta]7", "-", "\[CapitalDelta]8", "+", 
     RowBox[{"z7", " ", 
      RowBox[{"(", 
       RowBox[{"\[CapitalDelta]10", "-", "\[CapitalDelta]9"}], ")"}]}]}], 
    ")"}], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], 
       ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7"}], 
    "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["z6", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "z7"}], ")"}], " ", "z7", " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1"}], 
       ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7"}], 
    "]"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "z6"}], ")"}], " ", 
   SuperscriptBox["z6", "2"], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "2", ",", "0"}], 
       ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7"}], 
    "]"}]}], "+", 
  RowBox[{"z5", " ", "z6", " ", 
   RowBox[{"(", 
    RowBox[{"\[CapitalDelta]7", "-", "\[CapitalDelta]8"}], ")"}], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}], 
       ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7"}], 
    "]"}]}], "+", 
  RowBox[{"z5", " ", 
   SuperscriptBox["z6", "2"], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0"}], 
       ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7"}], 
    "]"}]}]}]], "Output",
 CellChangeTimes->{3.900000116808153*^9, 3.905693508331806*^9},
 CellLabel->"Out[69]=",ExpressionUUID->"249e7cb7-bb8c-4f1c-9274-31d88cacf438"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"quadCasOneD", "[", 
  RowBox[{"flowTenMixed", ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "10"}], "}"}], ",", "replTenMixed"}], "]"}]], "Input",
 CellChangeTimes->{{3.900000118984973*^9, 3.9000001201937017`*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"9f663700-1cdf-4ac7-886e-4fb2571f1d4f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "z3"}], " ", "z5", " ", "z7", " ", "\[CapitalDelta]4", " ", 
   RowBox[{"(", 
    RowBox[{"\[CapitalDelta]10", "-", "\[CapitalDelta]9"}], ")"}], " ", 
   RowBox[{"F", "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7"}], 
    "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["z7", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[CapitalDelta]10", "+", 
     RowBox[{"z3", " ", "z5", " ", "\[CapitalDelta]4"}], "-", 
     "\[CapitalDelta]9"}], ")"}], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], 
       ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7"}], 
    "]"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "z7"}], ")"}], " ", 
   SuperscriptBox["z7", "2"], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "2"}], 
       ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7"}], 
    "]"}]}], "-", 
  RowBox[{"z6", " ", "z7", " ", 
   RowBox[{"(", 
    RowBox[{"\[CapitalDelta]10", "-", "\[CapitalDelta]9"}], ")"}], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], 
       ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7"}], 
    "]"}]}], "+", 
  RowBox[{"z6", " ", 
   SuperscriptBox["z7", "2"], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1"}], 
       ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7"}], 
    "]"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "z5"}], ")"}], " ", "z5", " ", "z7", " ", 
   RowBox[{"(", 
    RowBox[{"\[CapitalDelta]10", "-", "\[CapitalDelta]9"}], ")"}], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}], 
       ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7"}], 
    "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "z5"}], ")"}], " ", "z5", " ", 
   SuperscriptBox["z7", "2"], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1"}], 
       ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7"}], 
    "]"}]}], "+", 
  RowBox[{"z4", " ", "z5", " ", "z7", " ", 
   RowBox[{"(", 
    RowBox[{"\[CapitalDelta]10", "-", "\[CapitalDelta]9"}], ")"}], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}], 
       ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7"}], 
    "]"}]}], "-", 
  RowBox[{"z4", " ", "z5", " ", 
   SuperscriptBox["z7", "2"], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1"}], 
       ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7"}], 
    "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "z3"}], ")"}], " ", "z3", " ", "z5", " ", "z7", 
   " ", 
   RowBox[{"(", 
    RowBox[{"\[CapitalDelta]10", "-", "\[CapitalDelta]9"}], ")"}], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
       "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], 
       ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7"}], 
    "]"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "z3"}], ")"}], " ", "z3", " ", "z5", " ", 
   SuperscriptBox["z7", "2"], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
       "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1"}], 
       ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7"}], 
    "]"}]}], "+", 
  RowBox[{"z2", " ", "z3", " ", "z5", " ", "z7", " ", 
   RowBox[{"(", 
    RowBox[{"\[CapitalDelta]10", "-", "\[CapitalDelta]9"}], ")"}], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
       "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
       ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7"}], 
    "]"}]}], "-", 
  RowBox[{"z2", " ", "z3", " ", "z5", " ", 
   SuperscriptBox["z7", "2"], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
       "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], 
       ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7"}], 
    "]"}]}]}]], "Output",
 CellChangeTimes->{3.900000120830826*^9, 3.90569350954631*^9},
 CellLabel->"Out[70]=",ExpressionUUID->"aeaea1d7-5d6d-4d50-81c3-8da51ba1f6cf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"computeBlock", "[", 
  RowBox[{"flowTenMixed", ",", "Automatic"}], "]"}]], "Input",
 CellChangeTimes->{{3.900000126850466*^9, 3.9000001327523303`*^9}, {
  3.9056935203903785`*^9, 3.905693521527209*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"47579e3c-0967-4169-973a-ab6b47e25c67"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["z1", 
     RowBox[{"h1", "+", "n1"}]], " ", 
    SuperscriptBox["z2", 
     RowBox[{"h2", "+", "n2"}]], " ", 
    SuperscriptBox["z3", 
     RowBox[{"h3", "+", "n3"}]], " ", 
    SuperscriptBox["z4", 
     RowBox[{"h4", "+", "n4"}]], " ", 
    SuperscriptBox["z5", 
     RowBox[{"h5", "+", "n5"}]], " ", 
    SuperscriptBox["z6", 
     RowBox[{"h6", "+", "n6"}]], " ", 
    SuperscriptBox["z7", 
     RowBox[{"h7", "+", "n7"}]], " ", 
    RowBox[{"HypergeometricPFQ", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "+", "h3", "+", "h4", "+", "h5"}], ",", 
        RowBox[{"-", "n3"}], ",", 
        RowBox[{"-", "n4"}], ",", 
        RowBox[{"-", "n5"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "h3"}], "+", "h4", "+", "h5", "-", "n3"}], ",", 
        RowBox[{"h3", "-", "h4", "+", "h5", "-", "n4"}], ",", 
        RowBox[{"h3", "+", "h4", "-", "h5", "-", "n5"}]}], "}"}], ",", "1"}], 
     "]"}], " ", 
    RowBox[{"HypergeometricPFQ", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "+", "h5", "+", "h6", "+", "h7"}], ",", 
        RowBox[{"-", "n5"}], ",", 
        RowBox[{"-", "n6"}], ",", 
        RowBox[{"-", "n7"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "h5"}], "+", "h6", "+", "h7", "-", "n5"}], ",", 
        RowBox[{"h5", "-", "h6", "+", "h7", "-", "n6"}], ",", 
        RowBox[{"h5", "+", "h6", "-", "h7", "-", "n7"}]}], "}"}], ",", "1"}], 
     "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "h3"}], "+", "h4", "+", "h5", "-", "n3"}], ",", "n4"}], 
     "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"h3", "-", "h4", "+", "h5", "-", "n4"}], ",", "n5"}], "]"}], 
    " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"h3", "+", "h4", "-", "h5", "-", "n5"}], ",", "n3"}], "]"}], 
    " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "h5"}], "+", "h6", "+", "h7", "-", "n5"}], ",", "n6"}], 
     "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"h5", "-", "h6", "+", "h7", "-", "n6"}], ",", "n7"}], "]"}], 
    " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"h5", "+", "h6", "-", "h7", "-", "n7"}], ",", "n5"}], "]"}], 
    " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"h1", "+", "\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], ",", 
      "n1"}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"h1", "+", "h2", "-", "\[CapitalDelta]3"}], ",", 
      RowBox[{"n1", "+", "n2"}]}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"h2", "+", "h3", "-", "\[CapitalDelta]4"}], ",", 
      RowBox[{"n2", "+", "n3"}]}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"h4", "+", "\[CapitalDelta]5", "-", "\[CapitalDelta]6"}], ",", 
      "n4"}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"h6", "+", "\[CapitalDelta]7", "-", "\[CapitalDelta]8"}], ",", 
      "n6"}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"h7", "-", "\[CapitalDelta]10", "+", "\[CapitalDelta]9"}], ",", 
      "n7"}], "]"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"n1", "!"}], " ", 
    RowBox[{"n2", "!"}], " ", 
    RowBox[{"n3", "!"}], " ", 
    RowBox[{"n4", "!"}], " ", 
    RowBox[{"n5", "!"}], " ", 
    RowBox[{"n6", "!"}], " ", 
    RowBox[{"n7", "!"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"2", " ", "h1"}], ",", "n1"}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"2", " ", "h2"}], ",", "n2"}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"2", " ", "h3"}], ",", "n3"}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"2", " ", "h4"}], ",", "n4"}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"2", " ", "h5"}], ",", "n5"}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"2", " ", "h6"}], ",", "n6"}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"2", " ", "h7"}], ",", "n7"}], "]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.9000001331396255`*^9, {3.9056935163633175`*^9, 3.905693522034991*^9}},
 CellLabel->"Out[72]=",ExpressionUUID->"51bea447-0583-4125-bbb0-4e41c42d2c2e"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["16-point function (check of Feynman rules at small n)", "Section",
 CellChangeTimes->{{3.905705673699275*^9, 3.9057056860591516`*^9}, {
  3.9057060965087123`*^9, 3.9057061064405537`*^9}, {3.9057081450354986`*^9, 
  3.90570815391475*^9}},ExpressionUUID->"ac54f913-fe7e-40d1-bd6c-\
6ecad89d23e6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"flowSixteen", "=", 
  RowBox[{"graphToFlow", "@", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{
        1, "a", 2, "b", "c", 3, "n", 4, "f", "o", "e", 8, "j", "m", "d", 7, 5,
          6, "i", 12, "l", 16, "h", 11, 9, 10, "k", 15, 13, 14}, {
        Null, {{1, 2}, {3, 2}, {2, 4}, {4, 5}, {6, 4}, {5, 7}, {8, 5}, {9, 
         7}, {7, 10}, {11, 9}, {12, 9}, {13, 10}, {14, 10}, {15, 11}, {16, 
         11}, {17, 15}, {18, 15}, {19, 13}, {20, 13}, {21, 14}, {22, 14}, {23,
          19}, {24, 19}, {25, 23}, {26, 23}, {27, 21}, {28, 21}, {29, 27}, {
         30, 27}}}, {VertexLabels -> {"Name"}}]]}, 
      TagBox[GraphicsGroupBox[{
         {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
          ArrowBox[CompressedData["
1:eJxTTMoPSmVmYGCQBWImKIaBJ8ItrcJiL+0h9E0o/RMH/6U9fvUv7V/zKS/p
u8DkgM6H0J+g6jgJyP+0R1e/9JK276YWdoe7Ek/TZkTz4zDvJ9w8dPXpEy+L
BH5mdcBvnhBcHl09qjuZMOSxq0OYh2oPpjzEPFEMe2A0RP9/e3R/YnfPT3t0
+xKmmXy7asGDU37t2VPZuvaCcHl092gGVN95nyiCUx4SnuJo5v9HSx+IdILL
PzB5dPeipxtc/oHJo7sXNbwx5WH+QU3fCPtg4YuabzDdA5NHtw8WvrjkYe6B
yQMAMWF0/Q==
           "], 0.04785279640226832]}, 
         {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
          0.7]}], {DiskBox[{0., 0.7839448554738024}, 0.04785279640226832], 
           InsetBox["1", 
            Offset[{2, 2}, {0.04785279640226832, 0.8317976518760708}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{0.3919724277369012, 1.5678897109476049}, 
            0.04785279640226832], 
           InsetBox["\<\"a\"\>", 
            Offset[{2, 2}, {0.4398252241391695, 1.6157425073498732}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{0.7839448554738024, 0.7839448554738024}, 
            0.04785279640226832], 
           InsetBox["2", 
            Offset[{2, 2}, {0.8317976518760708, 0.8317976518760708}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{0.7839448554738024, 2.3518345664214073}, 
            0.04785279640226832], 
           InsetBox["\<\"b\"\>", 
            Offset[{2, 2}, {0.8317976518760708, 2.3996873628236757}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{1.1759172832107037, 3.1357794218952098}, 
            0.04785279640226832], 
           InsetBox["\<\"c\"\>", 
            Offset[{2, 2}, {1.223770079612972, 3.183632218297478}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{1.1759172832107037, 1.5678897109476049}, 
            0.04785279640226832], 
           InsetBox["3", 
            Offset[{2, 2}, {1.223770079612972, 1.6157425073498732}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{2.939793208026759, 3.919724277369012}, 
            0.04785279640226832], 
           InsetBox["\<\"n\"\>", 
            Offset[{2, 2}, {2.987646004429027, 3.9675770737712805}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{1.5678897109476049, 2.3518345664214073}, 
            0.04785279640226832], 
           InsetBox["4", 
            Offset[{2, 2}, {1.6157425073498732, 2.3996873628236757}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{2.7438069941583083, 3.1357794218952098}, 
            0.04785279640226832], 
           InsetBox["\<\"f\"\>", 
            Offset[{2, 2}, {2.7916597905605767, 3.183632218297478}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{4.703669132842815, 3.1357794218952098}, 
            0.04785279640226832], 
           InsetBox["\<\"o\"\>", 
            Offset[{2, 2}, {4.751521929245083, 3.183632218297478}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{2.3518345664214073, 2.3518345664214073}, 
            0.04785279640226832], 
           InsetBox["\<\"e\"\>", 
            Offset[{2, 2}, {2.3996873628236757, 2.3996873628236757}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{3.1357794218952098, 2.3518345664214073}, 
            0.04785279640226832], 
           InsetBox["8", 
            Offset[{2, 2}, {3.183632218297478, 2.3996873628236757}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{3.919724277369012, 2.3518345664214073}, 
            0.04785279640226832], 
           InsetBox["\<\"j\"\>", 
            Offset[{2, 2}, {3.9675770737712805, 2.3996873628236757}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{5.487613988316617, 2.3518345664214073}, 
            0.04785279640226832], 
           InsetBox["\<\"m\"\>", 
            Offset[{2, 2}, {5.535466784718885, 2.3996873628236757}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{1.959862138684506, 1.5678897109476049}, 
            0.04785279640226832], 
           InsetBox["\<\"d\"\>", 
            Offset[{2, 2}, {2.0077149350867742, 1.6157425073498732}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{2.7438069941583083, 1.5678897109476049}, 
            0.04785279640226832], 
           InsetBox["7", 
            Offset[{2, 2}, {2.7916597905605767, 1.6157425073498732}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{1.5678897109476049, 0.7839448554738024}, 
            0.04785279640226832], 
           InsetBox["5", 
            Offset[{2, 2}, {1.6157425073498732, 0.8317976518760708}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{2.3518345664214073, 0.7839448554738024}, 
            0.04785279640226832], 
           InsetBox["6", 
            Offset[{2, 2}, {2.3996873628236757, 0.8317976518760708}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{3.5277518496321107, 1.5678897109476049}, 
            0.04785279640226832], 
           InsetBox["\<\"i\"\>", 
            Offset[{2, 2}, {3.575604646034379, 1.6157425073498732}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{4.311696705105914, 1.5678897109476049}, 
            0.04785279640226832], 
           InsetBox["12", 
            Offset[{2, 2}, {4.359549501508182, 1.6157425073498732}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{5.095641560579716, 1.5678897109476049}, 
            0.04785279640226832], 
           InsetBox["\<\"l\"\>", 
            Offset[{2, 2}, {5.143494356981984, 1.6157425073498732}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{5.879586416053518, 1.5678897109476049}, 
            0.04785279640226832], 
           InsetBox["16", 
            Offset[{2, 2}, {5.927439212455786, 1.6157425073498732}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{3.1357794218952098, 0.7839448554738024}, 
            0.04785279640226832], 
           InsetBox["\<\"h\"\>", 
            Offset[{2, 2}, {3.183632218297478, 0.8317976518760708}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{3.919724277369012, 0.7839448554738024}, 
            0.04785279640226832], 
           InsetBox["11", 
            Offset[{2, 2}, {3.9675770737712805, 0.8317976518760708}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{2.7438069941583083, 0.}, 0.04785279640226832], 
           InsetBox["9", 
            Offset[{2, 2}, {2.7916597905605767, 0.04785279640226832}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{3.5277518496321107, 0.}, 0.04785279640226832], 
           InsetBox["10", 
            Offset[{2, 2}, {3.575604646034379, 0.04785279640226832}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{4.703669132842815, 0.7839448554738024}, 
            0.04785279640226832], 
           InsetBox["\<\"k\"\>", 
            Offset[{2, 2}, {4.751521929245083, 0.8317976518760708}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{5.487613988316617, 0.7839448554738024}, 
            0.04785279640226832], 
           InsetBox["15", 
            Offset[{2, 2}, {5.535466784718885, 0.8317976518760708}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{4.311696705105914, 0.}, 0.04785279640226832], 
           InsetBox["13", 
            Offset[{2, 2}, {4.359549501508182, 0.04785279640226832}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{5.095641560579716, 0.}, 0.04785279640226832], 
           InsetBox["14", 
            Offset[{2, 2}, {5.143494356981984, 0.04785279640226832}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    FormatType->TraditionalForm,
    FrameTicks->None,
    ImageSize->{328.20000000000005`, Automatic}]}]}]], "Input",
 CellChangeTimes->{{3.90570571727698*^9, 3.905705748618371*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"3b23d9ea-dc48-4d62-96b7-97256c14830d"],

Cell[BoxData[
 RowBox[{"\[LeftAssociation]", 
  RowBox[{
   RowBox[{"\<\"a\"\>", "\[Rule]", 
    RowBox[{"\[LeftAssociation]", 
     RowBox[{
      RowBox[{"1", "\[Rule]", "\<\"ext\"\>"}], ",", 
      RowBox[{"2", "\[Rule]", "\<\"ext\"\>"}], ",", 
      RowBox[{"3", "\[Rule]", "\<\"b\"\>"}]}], "\[RightAssociation]"}]}], ",", 
   RowBox[{"\<\"b\"\>", "\[Rule]", 
    RowBox[{"\[LeftAssociation]", 
     RowBox[{
      RowBox[{"2", "\[Rule]", "\<\"a\"\>"}], ",", 
      RowBox[{"4", "\[Rule]", "\<\"c\"\>"}], ",", 
      RowBox[{"3", "\[Rule]", "\<\"ext\"\>"}]}], "\[RightAssociation]"}]}], 
   ",", 
   RowBox[{"\<\"c\"\>", "\[Rule]", 
    RowBox[{"\[LeftAssociation]", 
     RowBox[{
      RowBox[{"3", "\[Rule]", "\<\"b\"\>"}], ",", 
      RowBox[{"16", "\[Rule]", "\<\"n\"\>"}], ",", 
      RowBox[{"4", "\[Rule]", "\<\"ext\"\>"}]}], "\[RightAssociation]"}]}], 
   ",", 
   RowBox[{"\<\"n\"\>", "\[Rule]", 
    RowBox[{"\[LeftAssociation]", 
     RowBox[{
      RowBox[{"4", "\[Rule]", "\<\"c\"\>"}], ",", 
      RowBox[{"8", "\[Rule]", "\<\"f\"\>"}], ",", 
      RowBox[{"16", "\[Rule]", "\<\"o\"\>"}]}], "\[RightAssociation]"}]}], 
   ",", 
   RowBox[{"\<\"f\"\>", "\[Rule]", 
    RowBox[{"\[LeftAssociation]", 
     RowBox[{
      RowBox[{"4", "\[Rule]", "\<\"n\"\>"}], ",", 
      RowBox[{"7", "\[Rule]", "\<\"e\"\>"}], ",", 
      RowBox[{"8", "\[Rule]", "\<\"ext\"\>"}]}], "\[RightAssociation]"}]}], 
   ",", 
   RowBox[{"\<\"o\"\>", "\[Rule]", 
    RowBox[{"\[LeftAssociation]", 
     RowBox[{
      RowBox[{"8", "\[Rule]", "\<\"n\"\>"}], ",", 
      RowBox[{"12", "\[Rule]", "\<\"j\"\>"}], ",", 
      RowBox[{"16", "\[Rule]", "\<\"m\"\>"}]}], "\[RightAssociation]"}]}], 
   ",", 
   RowBox[{"\<\"e\"\>", "\[Rule]", 
    RowBox[{"\[LeftAssociation]", 
     RowBox[{
      RowBox[{"8", "\[Rule]", "\<\"f\"\>"}], ",", 
      RowBox[{"6", "\[Rule]", "\<\"d\"\>"}], ",", 
      RowBox[{"7", "\[Rule]", "\<\"ext\"\>"}]}], "\[RightAssociation]"}]}], 
   ",", 
   RowBox[{"\<\"j\"\>", "\[Rule]", 
    RowBox[{"\[LeftAssociation]", 
     RowBox[{
      RowBox[{"8", "\[Rule]", "\<\"o\"\>"}], ",", 
      RowBox[{"11", "\[Rule]", "\<\"i\"\>"}], ",", 
      RowBox[{"12", "\[Rule]", "\<\"ext\"\>"}]}], "\[RightAssociation]"}]}], 
   ",", 
   RowBox[{"\<\"m\"\>", "\[Rule]", 
    RowBox[{"\[LeftAssociation]", 
     RowBox[{
      RowBox[{"12", "\[Rule]", "\<\"o\"\>"}], ",", 
      RowBox[{"15", "\[Rule]", "\<\"l\"\>"}], ",", 
      RowBox[{"16", "\[Rule]", "\<\"ext\"\>"}]}], "\[RightAssociation]"}]}], 
   ",", 
   RowBox[{"\<\"d\"\>", "\[Rule]", 
    RowBox[{"\[LeftAssociation]", 
     RowBox[{
      RowBox[{"7", "\[Rule]", "\<\"e\"\>"}], ",", 
      RowBox[{"5", "\[Rule]", "\<\"ext\"\>"}], ",", 
      RowBox[{"6", "\[Rule]", "\<\"ext\"\>"}]}], "\[RightAssociation]"}]}], 
   ",", 
   RowBox[{"\<\"i\"\>", "\[Rule]", 
    RowBox[{"\[LeftAssociation]", 
     RowBox[{
      RowBox[{"12", "\[Rule]", "\<\"j\"\>"}], ",", 
      RowBox[{"10", "\[Rule]", "\<\"h\"\>"}], ",", 
      RowBox[{"11", "\[Rule]", "\<\"ext\"\>"}]}], "\[RightAssociation]"}]}], 
   ",", 
   RowBox[{"\<\"l\"\>", "\[Rule]", 
    RowBox[{"\[LeftAssociation]", 
     RowBox[{
      RowBox[{"16", "\[Rule]", "\<\"m\"\>"}], ",", 
      RowBox[{"14", "\[Rule]", "\<\"k\"\>"}], ",", 
      RowBox[{"15", "\[Rule]", "\<\"ext\"\>"}]}], "\[RightAssociation]"}]}], 
   ",", 
   RowBox[{"\<\"h\"\>", "\[Rule]", 
    RowBox[{"\[LeftAssociation]", 
     RowBox[{
      RowBox[{"11", "\[Rule]", "\<\"i\"\>"}], ",", 
      RowBox[{"9", "\[Rule]", "\<\"ext\"\>"}], ",", 
      RowBox[{"10", "\[Rule]", "\<\"ext\"\>"}]}], "\[RightAssociation]"}]}], 
   ",", 
   RowBox[{"\<\"k\"\>", "\[Rule]", 
    RowBox[{"\[LeftAssociation]", 
     RowBox[{
      RowBox[{"15", "\[Rule]", "\<\"l\"\>"}], ",", 
      RowBox[{"13", "\[Rule]", "\<\"ext\"\>"}], ",", 
      RowBox[{"14", "\[Rule]", "\<\"ext\"\>"}]}], "\[RightAssociation]"}]}]}],
   "\[RightAssociation]"}]], "Output",
 CellChangeTimes->{{3.9057057431561484`*^9, 3.9057057495868745`*^9}, 
   3.9059523886537795`*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"8242448b-cf5d-484d-a4ee-ef65e4ccb101"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"drawFlow", "@", "flowSixteen"}]], "Input",
 CellChangeTimes->{{3.9057057647314863`*^9, 3.9057057677502146`*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"b13935c6-7861-4e8a-8bde-5d913bfeca0e"],

Cell[BoxData[
 GraphicsBox[
  NamespaceBox["NetworkGraphics",
   DynamicModuleBox[{Typeset`graph = HoldComplete[
     Graph[{
      1, "a", 2, "b", "c", 3, "n", 4, "f", "o", "e", 8, "j", "m", "d", 7, "i",
        12, "l", 16, 5, 6, "h", 11, "k", 15, 9, 10, 13, 14}, {{{1, 2}, {3, 
       2}, {4, 2}, {2, 4}, {5, 4}, {6, 4}, {4, 5}, {7, 5}, {8, 5}, {5, 7}, {9,
        7}, {10, 7}, {7, 9}, {11, 9}, {12, 9}, {7, 10}, {13, 10}, {14, 10}, {
       9, 11}, {15, 11}, {16, 11}, {10, 13}, {17, 13}, {18, 13}, {10, 14}, {
       19, 14}, {20, 14}, {11, 15}, {21, 15}, {22, 15}, {13, 17}, {23, 17}, {
       24, 17}, {14, 19}, {25, 19}, {26, 19}, {17, 23}, {27, 23}, {28, 23}, {
       19, 25}, {29, 25}, {30, 25}}, Null}, {
      EdgeLabels -> {
        DirectedEdge[4, "c"] -> 4, DirectedEdge["f", "e"] -> 8, 
         DirectedEdge["l", "k"] -> 15, DirectedEdge["e", "f"] -> 7, 
         DirectedEdge["c", "n"] -> 4, DirectedEdge["o", "m"] -> 12, 
         DirectedEdge[14, "k"] -> 14, DirectedEdge[5, "d"] -> 5, 
         DirectedEdge[3, "b"] -> 3, DirectedEdge["i", "j"] -> 11, 
         DirectedEdge["l", "m"] -> 15, DirectedEdge["m", "l"] -> 16, 
         DirectedEdge["f", "n"] -> 8, DirectedEdge[6, "d"] -> 6, 
         DirectedEdge["j", "o"] -> 12, DirectedEdge["b", "a"] -> 3, 
         DirectedEdge["n", "c"] -> 16, DirectedEdge["d", "e"] -> 6, 
         DirectedEdge["b", "c"] -> 3, DirectedEdge["a", "b"] -> 2, 
         DirectedEdge[13, "k"] -> 13, DirectedEdge["c", "b"] -> 4, 
         DirectedEdge["k", "l"] -> 14, DirectedEdge[1, "a"] -> 1, 
         DirectedEdge[2, "a"] -> 2, DirectedEdge["j", "i"] -> 12, 
         DirectedEdge[16, "m"] -> 16, DirectedEdge[10, "h"] -> 10, 
         DirectedEdge["h", "i"] -> 10, DirectedEdge["i", "h"] -> 11, 
         DirectedEdge[15, "l"] -> 15, DirectedEdge[9, "h"] -> 9, 
         DirectedEdge["o", "j"] -> 8, DirectedEdge[12, "j"] -> 12, 
         DirectedEdge["e", "d"] -> 7, DirectedEdge["n", "f"] -> 4, 
         DirectedEdge["n", "o"] -> 8, DirectedEdge["o", "n"] -> 16, 
         DirectedEdge[11, "i"] -> 11, DirectedEdge[7, "e"] -> 7, 
         DirectedEdge["m", "o"] -> 16, DirectedEdge[8, "f"] -> 8}, 
       VertexLabels -> {"Name"}}]]}, 
    TagBox[GraphicsGroupBox[{
       {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[
        0.018438110408201484`], {
         ArrowBox[{{6.822360416956977, 0.}, {6.695756038304237, 
          0.6274406552970135}}, 0.05617954818584499], 
         InsetBox["1", {6.759058227630607, 0.31372032764850677}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[BezierCurveBox[{{6.695756038304237, 0.6274406552970135}, {
          6.275004110843874, 0.9474965059555842}, {6.126360614732986, 
          1.454815974403587}}], 0.05617954818584499], 
         InsetBox["2", {6.353142054181152, 1.001270635200313}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{7.268002430486464, 0.28069383085434607`}, {
          6.695756038304237, 0.6274406552970135}}, 0.05617954818584499], 
         InsetBox["2", {6.98187923439535, 0.4540672430756798}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[BezierCurveBox[{{6.126360614732986, 1.454815974403587}, {
          6.5471125421933385`, 1.1347601237450635`}, {6.695756038304237, 
          0.6274406552970135}}], 0.05617954818584499], 
         InsetBox["3", {6.468974598856072, 1.0809859945002875}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[BezierCurveBox[{{6.126360614732986, 1.454815974403587}, {
          5.603237584214131, 1.7794741775714344`}, {5.374938772504004, 
          2.35126111911106}}], 0.05617954818584499], 
         InsetBox["3", {5.687898533488973, 1.8504390178012953}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[BezierCurveBox[{{5.374938772504004, 2.35126111911106}, {
          5.898061803022841, 2.0266029159432133`}, {6.126360614732986, 
          1.454815974403587}}], 0.05617954818584499], 
         InsetBox["4", {5.813400853748018, 1.955638075713353}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[BezierCurveBox[{{5.374938772504004, 2.35126111911106}, {
          4.8102201738844865`, 2.680465470847037}, {4.551144142851376, 
          3.2806006314339347`}}], 0.05617954818584499], 
         InsetBox["4", {4.897987691815089, 2.758265251196814}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{6.641489791693634, 1.3118368928042339`}, {
          6.126360614732986, 1.454815974403587}}, 0.05617954818584499], 
         InsetBox["3", {6.383925203213311, 1.3833264336039104}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[BezierCurveBox[{{4.551144142851376, 3.2806006314339347`}, {
          5.115862741470868, 2.9513962796980207`}, {5.374938772504004, 
          2.35126111911106}}], 0.05617954818584499], 
         InsetBox["16", {5.0280952235402925, 2.873596499348182}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[BezierCurveBox[{{4.551144142851376, 3.2806006314339347`}, {
          4.864420429456934, 3.86798582216546}, {5.4651908829759215`, 
          4.154757955084399}}], 0.05617954818584499], 
         InsetBox["4", {4.946976500258117, 3.7816625650678852}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[BezierCurveBox[{{4.551144142851376, 3.2806006314339347`}, {
          3.8101963239927947`, 3.057081594982404}, {3.081217667874233, 
          3.3169941742298805`}}], 0.05617954818584499], 
         InsetBox["8", {3.813633357367088, 3.195902549583508}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{5.821046006259173, 2.2400052751332717`}, {
          5.374938772504004, 2.35126111911106}}, 0.05617954818584499], 
         InsetBox["4", {5.597992389381588, 2.295633197122166}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[BezierCurveBox[{{5.4651908829759215`, 4.154757955084399}, {
          5.1519145963703625`, 3.5673727643528337`}, {4.551144142851376, 
          3.2806006314339347`}}], 0.05617954818584499], 
         InsetBox["8", {5.069358525569182, 3.6536960214504486}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[BezierCurveBox[{{5.4651908829759215`, 4.154757955084399}, {
          5.774835891918439, 4.704284745231409}, {6.350212643057256, 
          4.962744256376181}}], 0.05617954818584499], 
         InsetBox["8", {5.8511427219261645, 4.620702628935984}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[BezierCurveBox[{{3.081217667874233, 3.3169941742298805`}, {
          3.8221654867329113`, 3.5405132106813983`}, {4.551144142851376, 
          3.2806006314339347`}}], 0.05617954818584499], 
         InsetBox["16", {3.8187284533585206, 3.401692256080308}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[BezierCurveBox[{{3.081217667874233, 3.3169941742298805`}, {
          2.7844719467824817`, 2.7228054637602477`}, {2.1929667958554315`, 
          2.4207460274522266`}}], 0.05617954818584499], 
         InsetBox["8", {2.699829602139268, 2.8066925397997373}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[BezierCurveBox[{{3.081217667874233, 3.3169941742298805`}, {
          2.5112153506700152`, 3.654641457865797}, {2.252898443121122, 
          4.2647076059508136`}}], 0.05617954818584499], 
         InsetBox["12", {2.6007181152772123, 3.7328685443576295}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[BezierCurveBox[{{6.350212643057256, 4.962744256376181}, {
          6.040567634114724, 4.41321746622923}, {5.4651908829759215`, 
          4.154757955084399}}], 0.05617954818584499], 
         InsetBox["7", {5.964260804107013, 4.496799582524597}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[BezierCurveBox[{{6.350212643057256, 4.962744256376181}, {
          6.553165593599593, 5.46104126878553}, {7.0122697668957334`, 
          5.741599944950838}}], 0.05617954818584499], 
         InsetBox["7", {6.626721306776269, 5.398516099332204}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{5.693887222662044, 4.531693434200781}, {
          5.4651908829759215`, 4.154757955084399}}, 0.05617954818584499], 
         InsetBox["8", {5.5795390528189825, 4.34322569464259}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[BezierCurveBox[{{2.1929667958554315`, 
          2.4207460274522266`}, {2.4897125169471948`, 3.0149347379218328`}, {
          3.081217667874233, 3.3169941742298805`}}], 0.05617954818584499], 
         InsetBox["12", {2.5743548615903964, 2.9310476618823693}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[BezierCurveBox[{{2.1929667958554315`, 
          2.4207460274522266`}, {1.9224026656228996`, 1.8527903588626218`}, {
          1.367539085594859, 1.5563025891147912`}}], 0.05617954818584499], 
         InsetBox["12", {1.8407639814087657, 1.9307443685652688}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[BezierCurveBox[{{2.252898443121122, 4.2647076059508136`}, {
          2.8229007603253677`, 3.927060322314842}, {3.081217667874233, 
          3.3169941742298805`}}], 0.05617954818584499], 
         InsetBox["16", {2.7333979957181436, 3.8488332358230655}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[BezierCurveBox[{{2.252898443121122, 4.2647076059508136`}, {
          1.6961956882140374`, 4.543603903607378}, {1.4137097892961208`, 
          5.098493819788969}}], 0.05617954818584499], 
         InsetBox["16", {1.7749390812399508, 4.622857507102141}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[BezierCurveBox[{{7.0122697668957334`, 5.741599944950838}, {
          6.8093168163536415`, 5.243302932541753}, {6.350212643057256, 
          4.962744256376181}}], 0.05617954818584499], 
         InsetBox["6", {6.7357611031767215, 5.305828101994816}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{6.897761832963275, 5.030290796112155}, {6.350212643057256,
           4.962744256376181}}, 0.05617954818584499], 
         InsetBox["7", {6.623987238010265, 4.996517526244168}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[BezierCurveBox[{{1.367539085594859, 1.5563025891147912`}, {
          1.638103215827406, 2.1242582577044287`}, {2.1929667958554315`, 
          2.4207460274522266`}}], 0.05617954818584499], 
         InsetBox["11", {1.7197419000415248, 2.046304248001749}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[BezierCurveBox[{{1.367539085594859, 1.5563025891147912`}, {
          1.190286244911045, 1.0481275640017702`}, {0.7460020179621254, 
          0.7443645784958157}}], 0.05617954818584499], 
         InsetBox["11", {1.1136062125218205, 1.1068259890710122}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{1.7778749292950509`, 2.261243405038244}, {
          2.1929667958554315`, 2.4207460274522266`}}, 0.05617954818584499], 
         InsetBox["12", {1.9854208625752412, 2.3409947162452354}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[BezierCurveBox[{{1.4137097892961208`, 5.098493819788969}, {
          1.970412544203173, 4.819597522132453}, {2.252898443121122, 
          4.2647076059508136`}}], 0.05617954818584499], 
         InsetBox["15", {1.8916691511772923, 4.740343918637642}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[BezierCurveBox[{{1.4137097892961208`, 5.098493819788969}, {
          0.9143829455781901, 5.292538846695608}, {0.6277080718209596, 
          5.745085293019857}}], 0.05617954818584499], 
         InsetBox["15", {0.9754475274323784, 5.366769436181151}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{2.2676074129668677`, 4.74442554530575}, {
          2.252898443121122, 4.2647076059508136`}}, 0.05617954818584499], 
         InsetBox["16", {2.260252928043995, 4.5045665756282816}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{7.617313670176266, 6.026804714664598}, {
          7.0122697668957334`, 5.741599944950838}}, 0.05617954818584499], 
         InsetBox["5", {7.314791718536, 5.884202329807718}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{7.222432354994472, 6.36592513312454}, {
          7.0122697668957334`, 5.741599944950838}}, 0.05617954818584499], 
         InsetBox["6", {7.1173510609451025, 6.053762539037689}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[BezierCurveBox[{{0.7460020179621254, 0.7443645784958157}, {
          0.9232548586459334, 1.2525396036088268`}, {1.367539085594859, 
          1.5563025891147912`}}], 0.05617954818584499], 
         InsetBox["10", {0.999934891035164, 1.1938411785395948}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{0.8275758978199894, 1.4539329363294031`}, {
          1.367539085594859, 1.5563025891147912`}}, 0.05617954818584499], 
         InsetBox["11", {1.0975574917074242, 1.5051177627220973}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[BezierCurveBox[{{0.6277080718209596, 5.745085293019857}, {
          1.1270349155388013`, 5.551040266113294}, {1.4137097892961208`, 
          5.098493819788969}}], 0.05617954818584499], 
         InsetBox["14", {1.0659703336847028, 5.476809676627674}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{1.2924739933125595`, 5.6159081480523}, {
          1.4137097892961208`, 5.098493819788969}}, 0.05617954818584499], 
         InsetBox["15", {1.3530918913043402, 5.3572009839206345}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{0.15613217990202832`, 0.4280141802074824}, {
          0.7460020179621254, 0.7443645784958157}}, 0.05617954818584499], 
         InsetBox["9", {0.45106709893207686, 0.586189379351649}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{0.5681009349787676, 0.11018115177224352`}, {
          0.7460020179621254, 0.7443645784958157}}, 0.05617954818584499], 
         InsetBox["10", {0.6570514764704465, 0.4272728651340296}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{0.3357759720775486, 6.342184906138812}, {
          0.6277080718209596, 5.745085293019857}}, 0.05617954818584499], 
         InsetBox["13", {0.4817420219492541, 6.043635099579334}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{0., 5.942890836195893}, {0.6277080718209596, 
          5.745085293019857}}, 0.05617954818584499], 
         InsetBox["14", {0.3138540359104798, 5.843988064607875}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}}, 
       {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
        0.7]}], {DiskBox[{6.822360416956977, 0.}, 0.05617954818584499], 
         InsetBox["1", 
          Offset[{2, 2}, {6.8785399651428225, 0.05617954818584499}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{6.695756038304237, 0.6274406552970135}, 
          0.05617954818584499], 
         InsetBox["\<\"a\"\>", 
          Offset[{2, 2}, {6.751935586490083, 0.6836202034828586}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{7.268002430486464, 0.28069383085434607}, 
          0.05617954818584499], 
         InsetBox["2", 
          Offset[{2, 2}, {7.32418197867231, 0.33687337904019105}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{6.126360614732986, 1.454815974403587}, 0.05617954818584499],
          InsetBox["\<\"b\"\>", 
          Offset[{2, 2}, {6.182540162918832, 1.5109955225894318}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{5.374938772504004, 2.35126111911106}, 0.05617954818584499], 
         InsetBox["\<\"c\"\>", 
          Offset[{2, 2}, {5.4311183206898495, 2.407440667296905}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{6.641489791693634, 1.3118368928042339}, 
          0.05617954818584499], 
         InsetBox["3", 
          Offset[{2, 2}, {6.6976693398794795, 1.3680164409900788}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{4.551144142851376, 3.2806006314339347}, 
          0.05617954818584499], 
         InsetBox["\<\"n\"\>", 
          Offset[{2, 2}, {4.607323691037221, 3.3367801796197796}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{5.821046006259173, 2.2400052751332717}, 
          0.05617954818584499], 
         InsetBox["4", 
          Offset[{2, 2}, {5.877225554445018, 2.2961848233191167}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{5.4651908829759215, 4.154757955084399}, 
          0.05617954818584499], 
         InsetBox["\<\"f\"\>", 
          Offset[{2, 2}, {5.521370431161767, 4.2109375032702445}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{3.081217667874233, 3.3169941742298805}, 
          0.05617954818584499], 
         InsetBox["\<\"o\"\>", 
          Offset[{2, 2}, {3.137397216060078, 3.3731737224157254}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{6.350212643057256, 4.962744256376181}, 0.05617954818584499],
          InsetBox["\<\"e\"\>", 
          Offset[{2, 2}, {6.406392191243102, 5.018923804562027}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{5.693887222662044, 4.531693434200781}, 0.05617954818584499],
          InsetBox["8", 
          Offset[{2, 2}, {5.750066770847889, 4.587872982386626}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{2.1929667958554315, 2.4207460274522266}, 
          0.05617954818584499], 
         InsetBox["\<\"j\"\>", 
          Offset[{2, 2}, {2.2491463440412764, 2.4769255756380715}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{2.252898443121122, 4.2647076059508136}, 
          0.05617954818584499], 
         InsetBox["\<\"m\"\>", 
          Offset[{2, 2}, {2.309077991306967, 4.320887154136659}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{7.0122697668957334, 5.741599944950838}, 
          0.05617954818584499], 
         InsetBox["\<\"d\"\>", 
          Offset[{2, 2}, {7.068449315081579, 5.797779493136684}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{6.897761832963275, 5.030290796112155}, 0.05617954818584499],
          InsetBox["7", Offset[{2, 2}, {6.953941381149121, 5.086470344298}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.367539085594859, 1.5563025891147912}, 
          0.05617954818584499], 
         InsetBox["\<\"i\"\>", 
          Offset[{2, 2}, {1.423718633780704, 1.6124821373006362}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.7778749292950509, 2.261243405038244}, 
          0.05617954818584499], 
         InsetBox["12", 
          Offset[{2, 2}, {1.8340544774808958, 2.317422953224089}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.4137097892961208, 5.098493819788969}, 
          0.05617954818584499], 
         InsetBox["\<\"l\"\>", 
          Offset[{2, 2}, {1.4698893374819657, 5.154673367974814}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{2.2676074129668677, 4.74442554530575}, 0.05617954818584499],
          InsetBox["16", 
          Offset[{2, 2}, {2.3237869611527127, 4.800605093491595}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{7.617313670176266, 6.026804714664598}, 0.05617954818584499],
          InsetBox["5", 
          Offset[{2, 2}, {7.673493218362111, 6.082984262850443}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{7.222432354994472, 6.36592513312454}, 0.05617954818584499], 
         InsetBox["6", Offset[{2, 2}, {7.278611903180317, 6.422104681310385}],
           ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0.7460020179621254, 0.7443645784958157}, 
          0.05617954818584499], 
         InsetBox["\<\"h\"\>", 
          Offset[{2, 2}, {0.8021815661479704, 0.8005441266816608}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0.8275758978199894, 1.4539329363294031}, 
          0.05617954818584499], 
         InsetBox["11", 
          Offset[{2, 2}, {0.8837554460058344, 1.510112484515248}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0.6277080718209596, 5.745085293019857}, 
          0.05617954818584499], 
         InsetBox["\<\"k\"\>", 
          Offset[{2, 2}, {0.6838876200068046, 5.801264841205702}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.2924739933125595, 5.6159081480523}, 0.05617954818584499], 
         InsetBox["15", 
          Offset[{2, 2}, {1.3486535414984044, 5.672087696238146}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0.15613217990202832, 0.4280141802074824}, 
          0.05617954818584499], 
         InsetBox["9", 
          Offset[{2, 2}, {0.2123117280878733, 0.48419372839332736}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0.5681009349787676, 0.11018115177224352}, 
          0.05617954818584499], 
         InsetBox["10", 
          Offset[{2, 2}, {0.6242804831646126, 0.1663606999580885}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0.3357759720775486, 6.342184906138812}, 
          0.05617954818584499], 
         InsetBox["13", 
          Offset[{2, 2}, {0.3919555202633936, 6.398364454324657}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0., 5.942890836195893}, 0.05617954818584499], 
         InsetBox["14", 
          Offset[{2, 2}, {0.05617954818584499, 5.999070384381739}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}}}],
     MouseAppearanceTag["NetworkGraphics"]],
    AllowKernelInitialization->False]],
  DefaultBaseStyle->{
   "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
  FormatType->TraditionalForm,
  FrameTicks->None]], "Output",
 CellChangeTimes->{3.9057057683418922`*^9, 3.9059523907145834`*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"a53ae969-0231-4ac6-8e5e-5b1096a48ec1"]
}, Open  ]],

Cell["\<\
The Casimirs on the extremes look like the ones for the six-point comb, so we \
know the Feynman rules work for them\
\>", "Text",
 CellChangeTimes->{{3.9057057986932635`*^9, 
  3.905705839945465*^9}},ExpressionUUID->"574be3f3-48a9-4643-99c5-\
1aa130ecff62"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"quadCasOneD", "[", 
  RowBox[{"flowSixteen", ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], ",", 
   RowBox[{"findReplacement", "[", 
    RowBox[{"flowSixteen", ",", "Automatic", ",", "Automatic"}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.9057058476231356`*^9, 3.9057058664005833`*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"5b22d8a8-206c-4c7e-9983-aa4f9b21f96a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"z1", " ", 
   RowBox[{"(", 
    RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], ")"}], " ", 
   "\[CapitalDelta]3", " ", 
   RowBox[{"F", "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7", 
     ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12", ",", "z13"}], 
    "]"}]}], "-", 
  RowBox[{"z1", " ", "z2", " ", 
   RowBox[{"(", 
    RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], ")"}], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
       "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7", 
     ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12", ",", "z13"}], 
    "]"}]}], "-", 
  RowBox[{
   SuperscriptBox["z1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
    "1", "+", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "-", 
     "\[CapitalDelta]3"}], ")"}], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
       "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7", 
     ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12", ",", "z13"}], 
    "]"}]}], "-", 
  RowBox[{
   SuperscriptBox["z1", "2"], " ", "z2", " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
       "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7", 
     ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12", ",", "z13"}], 
    "]"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "z1"}], ")"}], " ", 
   SuperscriptBox["z1", "2"], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
       "2", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7", 
     ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12", ",", "z13"}], 
    "]"}]}]}]], "Output",
 CellChangeTimes->{3.9057058699501457`*^9, 3.9059523948093596`*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"45f74662-6911-483a-9812-65042049c392"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"quadCasOneD", "[", 
  RowBox[{"flowSixteen", ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
   RowBox[{"findReplacement", "[", 
    RowBox[{"flowSixteen", ",", "Automatic", ",", "Automatic"}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.9057059089714217`*^9, 3.9057059090244226`*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"0e60afac-5b32-404f-901f-991eceeacc12"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "z2"}], " ", "\[CapitalDelta]3", " ", "\[CapitalDelta]4", " ", 
   RowBox[{"F", "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7", 
     ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12", ",", "z13"}], 
    "]"}]}], "+", 
  RowBox[{"z2", " ", "z3", " ", "\[CapitalDelta]3", " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
       "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7", 
     ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12", ",", "z13"}], 
    "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["z2", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[CapitalDelta]3", "+", "\[CapitalDelta]4"}], 
    ")"}], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
       "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7", 
     ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12", ",", "z13"}], 
    "]"}]}], "-", 
  RowBox[{
   SuperscriptBox["z2", "2"], " ", "z3", " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
       "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7", 
     ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12", ",", "z13"}], 
    "]"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "z2"}], ")"}], " ", 
   SuperscriptBox["z2", "2"], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
       "0", ",", "2", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7", 
     ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12", ",", "z13"}], 
    "]"}]}], "+", 
  RowBox[{"z1", " ", "z2", " ", "\[CapitalDelta]4", " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
       "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7", 
     ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12", ",", "z13"}], 
    "]"}]}], "-", 
  RowBox[{"z1", " ", "z2", " ", "z3", " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
       "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7", 
     ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12", ",", "z13"}], 
    "]"}]}], "-", 
  RowBox[{"z1", " ", 
   SuperscriptBox["z2", "2"], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
       "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5", ",", "z6", ",", "z7", 
     ",", "z8", ",", "z9", ",", "z10", ",", "z11", ",", "z12", ",", "z13"}], 
    "]"}]}]}]], "Output",
 CellChangeTimes->{3.9057059113622317`*^9, 3.9059523956640763`*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"693c78d9-3259-4520-a1ba-0bb9c894c594"]
}, Open  ]],

Cell["\<\
The non-trivial thing to check is whether the Casimirs that sit around the \
innermost vertices are diagonalized by the Feynman rules\
\>", "Text",
 CellChangeTimes->{{3.9057059388832903`*^9, 
  3.905705983486042*^9}},ExpressionUUID->"fa33cd3a-849b-49e9-b88e-\
94e0302a52b6"],

Cell["\<\
Let\[CloseCurlyQuote]s check two of them (enough due to symmetry) by \
converting them into recurrence relations\
\>", "Text",
 CellChangeTimes->{{3.9057060038783474`*^9, 
  3.905706045473648*^9}},ExpressionUUID->"60d6c222-9fe4-4d2f-9c00-\
4f440349f8d7"],

Cell[CellGroupData[{

Cell["Recurrence relation for Casimir 1234", "Subsubsection",
 CellChangeTimes->{{3.9057061257498355`*^9, 3.9057061330530987`*^9}, {
  3.9057069444079847`*^9, 
  3.905706947062991*^9}},ExpressionUUID->"62da5fa8-3560-49d6-895a-\
f411af66ef34"],

Cell["\<\
The cross-ratio dependence of the blocks will still look like combinations of \
products of wave modes, apart from the central leg of the diagram which is \
just associated with a power of z13. 
The diagonalization of the innermost Casimirs can only involve the indices \
n3,n6,n9,n12, and n13, since the other ones are just \[Alpha] coefficients\
\>", "Text",
 CellChangeTimes->{{3.9057064179483204`*^9, 3.9057064201297836`*^9}, {
  3.905706450766288*^9, 3.9057065546221952`*^9}, {3.9057066483179107`*^9, 
  3.905706651161063*^9}},ExpressionUUID->"0672b95c-4a2e-47d2-952d-\
8c3fa9eced44"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"transferders", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"quadCasOneD", "[", 
       RowBox[{"flowSixteen", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
        RowBox[{"findReplacement", "[", 
         RowBox[{"flowSixteen", ",", "Automatic", ",", "Automatic"}], "]"}]}],
        "]"}], "-", 
      RowBox[{"h3", 
       RowBox[{"(", 
        RowBox[{"h3", "-", "1"}], ")"}], 
       RowBox[{"F", "[", "__", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"\[Alpha]", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"h1", ",", "n1"}], "}"}], ",", 
        RowBox[{"{", "h2", "}"}], ",", "\[CapitalDelta]1", ",", 
        "\[CapitalDelta]2", ",", "\[CapitalDelta]3"}], "]"}], 
      RowBox[{"\[Alpha]", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"h4", ",", "n4"}], "}"}], ",", 
        RowBox[{"{", "h5", "}"}], ",", "\[CapitalDelta]5", ",", 
        "\[CapitalDelta]6", ",", "\[CapitalDelta]7"}], "]"}], 
      RowBox[{"\[Alpha]", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"h7", ",", "n7"}], "}"}], ",", 
        RowBox[{"{", "h8", "}"}], ",", "\[CapitalDelta]9", ",", 
        "\[CapitalDelta]10", ",", "\[CapitalDelta]11"}], "]"}], 
      RowBox[{"\[Alpha]", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"h10", ",", "n10"}], "}"}], ",", 
        RowBox[{"{", "h11", "}"}], ",", "\[CapitalDelta]13", ",", 
        "\[CapitalDelta]14", ",", "\[CapitalDelta]15"}], "]"}], 
      RowBox[{"c", "[", 
       RowBox[{"n3", ",", "n6", ",", "n9", ",", "n12", ",", "n13"}], "]"}], 
      RowBox[{"wavemodeshifted", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"h1", ",", "z1", ",", "n1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"h2", ",", "z2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"h3", ",", "z3", ",", "n3"}], "}"}], ",", "\[CapitalDelta]3",
         ",", "\[CapitalDelta]4"}], "]"}], 
      RowBox[{"wavemodeshifted", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"h4", ",", "z4", ",", "n4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"h5", ",", "z5"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"h6", ",", "z6", ",", "n6"}], "}"}], ",", "\[CapitalDelta]7",
         ",", "\[CapitalDelta]8"}], "]"}], 
      RowBox[{"wavemodeshifted", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"h7", ",", "z7", ",", "n7"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"h8", ",", "z8"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"h9", ",", "z9", ",", "n9"}], "}"}], ",", 
        "\[CapitalDelta]11", ",", "\[CapitalDelta]12"}], "]"}], 
      RowBox[{"wavemodeshifted", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"h10", ",", "z10", ",", "n10"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"h11", ",", "z11"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"h12", ",", "z12", ",", "n12"}], "}"}], ",", 
        "\[CapitalDelta]15", ",", "\[CapitalDelta]16"}], "]"}], 
      SuperscriptBox["z13", 
       RowBox[{"h13", "+", "n13"}]]}]}], "]"}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      RowBox[{"Hypergeometric2F1", "[", 
       RowBox[{"_", ",", "_", ",", "_", ",", "_"}], "]"}], ",", "Simplify"}], 
     "]"}], "&"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.90570607032343*^9, 3.9057060703919673`*^9}, {
   3.9057062385640297`*^9, 3.9057063041910667`*^9}, 3.9057066308509645`*^9, {
   3.9057066618804827`*^9, 3.9057067486126833`*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"c26bddb0-7579-47c0-919b-94bdd5a0c748"],

Cell["\<\
We use hypergeometric identities to recover a recurrence relation for the \
coefficients\
\>", "Text",
 CellChangeTimes->{{3.9057082174946575`*^9, 
  3.905708231138152*^9}},ExpressionUUID->"29b23589-69ac-4b78-8232-\
51c4c24a6e67"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Module", "[", 
  RowBox[{
   RowBox[{"{", "hyp", "}"}], ",", 
   RowBox[{
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Hypergeometric2F1", "=", "hyp"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"%", "/", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["z1", 
              RowBox[{"h1", "+", "n1"}]], " ", 
             SuperscriptBox["z10", 
              RowBox[{"h10", "+", "n10"}]], " ", 
             SuperscriptBox["z11", "h11"], " ", 
             SuperscriptBox["z12", 
              RowBox[{"h12", "+", "n12"}]], " ", 
             SuperscriptBox["z13", 
              RowBox[{"h13", "+", "n13"}]], " ", 
             SuperscriptBox["z2", "h2"], " ", 
             SuperscriptBox["z3", 
              RowBox[{"h3", "+", "n3"}]], " ", 
             SuperscriptBox["z4", 
              RowBox[{"h4", "+", "n4"}]], " ", 
             SuperscriptBox["z5", "h5"], " ", 
             SuperscriptBox["z6", 
              RowBox[{"h6", "+", "n6"}]], " ", 
             SuperscriptBox["z7", 
              RowBox[{"h7", "+", "n7"}]], " ", 
             SuperscriptBox["z8", "h8"], " ", 
             SuperscriptBox["z9", 
              RowBox[{"h9", "+", "n9"}]], " ", 
             RowBox[{"Hypergeometric2F1", "[", 
              RowBox[{
               RowBox[{"h7", "+", "h8", "+", "n7", "-", "\[CapitalDelta]11"}],
                ",", 
               RowBox[{"h8", "+", "h9", "+", "n9", "-", "\[CapitalDelta]12"}],
                ",", 
               RowBox[{"2", " ", "h8"}], ",", "z8"}], "]"}], " ", 
             RowBox[{"Hypergeometric2F1", "[", 
              RowBox[{
               RowBox[{
               "h10", "+", "h11", "+", "n10", "-", "\[CapitalDelta]15"}], ",", 
               RowBox[{
               "h11", "+", "h12", "+", "n12", "-", "\[CapitalDelta]16"}], ",", 
               RowBox[{"2", " ", "h11"}], ",", "z11"}], "]"}]}], " ", ")"}]}],
           ")"}], "//", "Simplify"}], "//", "Expand"}], "//", 
       RowBox[{
        RowBox[{"Collect", "[", 
         RowBox[{"#", ",", 
          RowBox[{"HoldPattern", "[", 
           RowBox[{
            RowBox[{"hyp", "[", 
             RowBox[{"_", ",", "_", ",", "_", ",", "_"}], "]"}], 
            RowBox[{"hyp", "[", 
             RowBox[{"_", ",", "_", ",", "_", ",", "_"}], "]"}]}], "]"}], ",",
           "Simplify"}], "]"}], "&"}]}]}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{"hyp", "->", "Hypergeometric2F1"}], "}"}]}]}], "]"}]], "Input",
 CellLabel->"In[40]:=",ExpressionUUID->"37dc4eb4-f5f5-4964-ba54-02f55939d990"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"4", " ", "h2", " ", "h5"}]], 
  RowBox[{
   RowBox[{"c", "[", 
    RowBox[{"n3", ",", "n6", ",", "n9", ",", "n12", ",", "n13"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"z2", " ", "z3", " ", 
      RowBox[{"(", 
       RowBox[{"h1", "+", "h2", "+", "n1", "-", "\[CapitalDelta]3"}], ")"}], 
      " ", 
      RowBox[{"(", 
       RowBox[{"h2", "+", "h3", "+", "n3", "-", "\[CapitalDelta]4"}], ")"}], 
      " ", 
      RowBox[{"Hypergeometric2F1", "[", 
       RowBox[{
        RowBox[{
        "1", "+", "h1", "+", "h2", "+", "n1", "-", "\[CapitalDelta]3"}], ",", 
        RowBox[{
        "1", "+", "h2", "+", "h3", "+", "n3", "-", "\[CapitalDelta]4"}], ",", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "h2"}]}], ",", "z2"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "h5", " ", 
         RowBox[{"(", 
          RowBox[{
          "h13", "-", "h3", "-", "h6", "+", "n13", "-", "n3", "-", "n6", "+", 
           RowBox[{"h5", " ", "z6"}], "+", 
           RowBox[{"h6", " ", "z6"}], "+", 
           RowBox[{"n6", " ", "z6"}], "-", 
           RowBox[{"z6", " ", "\[CapitalDelta]8"}]}], ")"}], " ", 
         RowBox[{"Hypergeometric2F1", "[", 
          RowBox[{
           RowBox[{"h4", "+", "h5", "+", "n4", "-", "\[CapitalDelta]7"}], ",", 
           RowBox[{"h5", "+", "h6", "+", "n6", "-", "\[CapitalDelta]8"}], ",", 
           RowBox[{"2", " ", "h5"}], ",", "z5"}], "]"}]}], "+", 
        RowBox[{"z5", " ", "z6", " ", 
         RowBox[{"(", 
          RowBox[{"h4", "+", "h5", "+", "n4", "-", "\[CapitalDelta]7"}], 
          ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"h5", "+", "h6", "+", "n6", "-", "\[CapitalDelta]8"}], 
          ")"}], " ", 
         RowBox[{"Hypergeometric2F1", "[", 
          RowBox[{
           RowBox[{
           "1", "+", "h4", "+", "h5", "+", "n4", "-", "\[CapitalDelta]7"}], 
           ",", 
           RowBox[{
           "1", "+", "h5", "+", "h6", "+", "n6", "-", "\[CapitalDelta]8"}], 
           ",", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "h5"}]}], ",", "z5"}], "]"}]}]}], ")"}]}], "+", 
     RowBox[{"2", " ", "h2", " ", 
      RowBox[{"Hypergeometric2F1", "[", 
       RowBox[{
        RowBox[{"h1", "+", "h2", "+", "n1", "-", "\[CapitalDelta]3"}], ",", 
        RowBox[{"h2", "+", "h3", "+", "n3", "-", "\[CapitalDelta]4"}], ",", 
        RowBox[{"2", " ", "h2"}], ",", "z2"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "h5", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["n3", "2"]}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z3"}], ")"}]}], "+", 
           RowBox[{"z3", " ", 
            RowBox[{"(", 
             RowBox[{"h2", "+", "h3", "-", "\[CapitalDelta]4"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"h13", "-", "h3", "-", "h6", "+", "n13", "-", "n6", "+", 
              RowBox[{"h5", " ", "z6"}], "+", 
              RowBox[{"h6", " ", "z6"}], "+", 
              RowBox[{"n6", " ", "z6"}], "-", 
              RowBox[{"z6", " ", "\[CapitalDelta]8"}]}], ")"}]}], "+", 
           RowBox[{"n3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "-", 
              RowBox[{"2", " ", "h3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "z3"}], ")"}]}], "+", 
              RowBox[{"h13", " ", "z3"}], "-", 
              RowBox[{"h2", " ", "z3"}], "-", 
              RowBox[{"h6", " ", "z3"}], "+", 
              RowBox[{"n13", " ", "z3"}], "-", 
              RowBox[{"n6", " ", "z3"}], "+", 
              RowBox[{"h5", " ", "z3", " ", "z6"}], "+", 
              RowBox[{"h6", " ", "z3", " ", "z6"}], "+", 
              RowBox[{"n6", " ", "z3", " ", "z6"}], "+", 
              RowBox[{"z3", " ", "\[CapitalDelta]4"}], "-", 
              RowBox[{"z3", " ", "z6", " ", "\[CapitalDelta]8"}]}], ")"}]}]}],
           ")"}], " ", 
         RowBox[{"Hypergeometric2F1", "[", 
          RowBox[{
           RowBox[{"h4", "+", "h5", "+", "n4", "-", "\[CapitalDelta]7"}], ",", 
           RowBox[{"h5", "+", "h6", "+", "n6", "-", "\[CapitalDelta]8"}], ",", 
           RowBox[{"2", " ", "h5"}], ",", "z5"}], "]"}]}], "+", 
        RowBox[{"z3", " ", "z5", " ", "z6", " ", 
         RowBox[{"(", 
          RowBox[{"h2", "+", "h3", "+", "n3", "-", "\[CapitalDelta]4"}], 
          ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"h4", "+", "h5", "+", "n4", "-", "\[CapitalDelta]7"}], 
          ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"h5", "+", "h6", "+", "n6", "-", "\[CapitalDelta]8"}], 
          ")"}], " ", 
         RowBox[{"Hypergeometric2F1", "[", 
          RowBox[{
           RowBox[{
           "1", "+", "h4", "+", "h5", "+", "n4", "-", "\[CapitalDelta]7"}], 
           ",", 
           RowBox[{
           "1", "+", "h5", "+", "h6", "+", "n6", "-", "\[CapitalDelta]8"}], 
           ",", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "h5"}]}], ",", "z5"}], "]"}]}]}], ")"}]}]}], 
    ")"}], " ", 
   RowBox[{"\[Alpha]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"h1", ",", "n1"}], "}"}], ",", 
     RowBox[{"{", "h2", "}"}], ",", "\[CapitalDelta]1", ",", 
     "\[CapitalDelta]2", ",", "\[CapitalDelta]3"}], "]"}], " ", 
   RowBox[{"\[Alpha]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"h10", ",", "n10"}], "}"}], ",", 
     RowBox[{"{", "h11", "}"}], ",", "\[CapitalDelta]13", ",", 
     "\[CapitalDelta]14", ",", "\[CapitalDelta]15"}], "]"}], " ", 
   RowBox[{"\[Alpha]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"h4", ",", "n4"}], "}"}], ",", 
     RowBox[{"{", "h5", "}"}], ",", "\[CapitalDelta]5", ",", 
     "\[CapitalDelta]6", ",", "\[CapitalDelta]7"}], "]"}], " ", 
   RowBox[{"\[Alpha]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"h7", ",", "n7"}], "}"}], ",", 
     RowBox[{"{", "h8", "}"}], ",", "\[CapitalDelta]9", ",", 
     "\[CapitalDelta]10", ",", "\[CapitalDelta]11"}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.9057063547365913`*^9, 3.9057063709422636`*^9}, 
   3.90570681671237*^9, 3.9059524107747154`*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"7954caec-9bc7-41ab-aaad-39540a80c06e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Hypergeometric2F1", "[", 
      RowBox[{
       RowBox[{"a", ":", 
        RowBox[{"(", 
         RowBox[{
         "1", "+", "h4", "+", "h5", "+", "n4", "-", "\[CapitalDelta]7"}], 
         ")"}]}], ",", "b_", ",", 
       RowBox[{"c", ":", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "h5"}]}], ")"}]}], ",", "z_"}], "]"}], ":>", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"c", "-", "1"}], 
        RowBox[{"a", "-", "1"}]], " ", 
       RowBox[{"Hypergeometric2F1", "[", 
        RowBox[{
         RowBox[{"a", "-", "1"}], ",", "b", ",", 
         RowBox[{"c", "-", "1"}], ",", "z"}], "]"}]}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "c"}], ")"}], 
        RowBox[{"a", "-", "1"}]], " ", 
       RowBox[{"Hypergeometric2F1", "[", 
        RowBox[{
         RowBox[{"a", "-", "1"}], ",", "b", ",", "c", ",", "z"}], "]"}]}]}]}],
     "}"}]}], "//", "Simplify"}]], "Input",
 CellLabel->"In[41]:=",ExpressionUUID->"62d99609-3d4f-40c7-9797-9e00a30033b1"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"4", " ", "h2", " ", "h5"}]], 
  RowBox[{
   RowBox[{"c", "[", 
    RowBox[{"n3", ",", "n6", ",", "n9", ",", "n12", ",", "n13"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"z2", " ", "z3", " ", 
      RowBox[{"(", 
       RowBox[{"h1", "+", "h2", "+", "n1", "-", "\[CapitalDelta]3"}], ")"}], 
      " ", 
      RowBox[{"(", 
       RowBox[{"h2", "+", "h3", "+", "n3", "-", "\[CapitalDelta]4"}], ")"}], 
      " ", 
      RowBox[{"Hypergeometric2F1", "[", 
       RowBox[{
        RowBox[{
        "1", "+", "h1", "+", "h2", "+", "n1", "-", "\[CapitalDelta]3"}], ",", 
        RowBox[{
        "1", "+", "h2", "+", "h3", "+", "n3", "-", "\[CapitalDelta]4"}], ",", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "h2"}]}], ",", "z2"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "h5", " ", 
         RowBox[{"(", 
          RowBox[{
          "h13", "-", "h3", "-", "h6", "+", "n13", "-", "n3", "-", "n6", "+", 
           RowBox[{"h5", " ", "z6"}], "+", 
           RowBox[{"h6", " ", "z6"}], "+", 
           RowBox[{"n6", " ", "z6"}], "-", 
           RowBox[{"z6", " ", "\[CapitalDelta]8"}]}], ")"}], " ", 
         RowBox[{"Hypergeometric2F1", "[", 
          RowBox[{
           RowBox[{"h4", "+", "h5", "+", "n4", "-", "\[CapitalDelta]7"}], ",", 
           RowBox[{"h5", "+", "h6", "+", "n6", "-", "\[CapitalDelta]8"}], ",", 
           RowBox[{"2", " ", "h5"}], ",", "z5"}], "]"}]}], "+", 
        RowBox[{"z5", " ", "z6", " ", 
         RowBox[{"(", 
          RowBox[{"h5", "+", "h6", "+", "n6", "-", "\[CapitalDelta]8"}], 
          ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "h5", " ", 
            RowBox[{"Hypergeometric2F1", "[", 
             RowBox[{
              RowBox[{"h4", "+", "h5", "+", "n4", "-", "\[CapitalDelta]7"}], 
              ",", 
              RowBox[{
              "1", "+", "h5", "+", "h6", "+", "n6", "-", "\[CapitalDelta]8"}],
               ",", 
              RowBox[{"2", " ", "h5"}], ",", "z5"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"h4", "-", "h5", "+", "n4", "-", "\[CapitalDelta]7"}], 
             ")"}], " ", 
            RowBox[{"Hypergeometric2F1", "[", 
             RowBox[{
              RowBox[{"h4", "+", "h5", "+", "n4", "-", "\[CapitalDelta]7"}], 
              ",", 
              RowBox[{
              "1", "+", "h5", "+", "h6", "+", "n6", "-", "\[CapitalDelta]8"}],
               ",", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "h5"}]}], ",", "z5"}], "]"}]}]}], ")"}]}]}], 
       ")"}]}], "+", 
     RowBox[{"2", " ", "h2", " ", 
      RowBox[{"Hypergeometric2F1", "[", 
       RowBox[{
        RowBox[{"h1", "+", "h2", "+", "n1", "-", "\[CapitalDelta]3"}], ",", 
        RowBox[{"h2", "+", "h3", "+", "n3", "-", "\[CapitalDelta]4"}], ",", 
        RowBox[{"2", " ", "h2"}], ",", "z2"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "h5", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["n3", "2"]}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z3"}], ")"}]}], "+", 
           RowBox[{"z3", " ", 
            RowBox[{"(", 
             RowBox[{"h2", "+", "h3", "-", "\[CapitalDelta]4"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"h13", "-", "h3", "-", "h6", "+", "n13", "-", "n6", "+", 
              RowBox[{"h5", " ", "z6"}], "+", 
              RowBox[{"h6", " ", "z6"}], "+", 
              RowBox[{"n6", " ", "z6"}], "-", 
              RowBox[{"z6", " ", "\[CapitalDelta]8"}]}], ")"}]}], "+", 
           RowBox[{"n3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "-", 
              RowBox[{"2", " ", "h3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "z3"}], ")"}]}], "+", 
              RowBox[{"h13", " ", "z3"}], "-", 
              RowBox[{"h2", " ", "z3"}], "-", 
              RowBox[{"h6", " ", "z3"}], "+", 
              RowBox[{"n13", " ", "z3"}], "-", 
              RowBox[{"n6", " ", "z3"}], "+", 
              RowBox[{"h5", " ", "z3", " ", "z6"}], "+", 
              RowBox[{"h6", " ", "z3", " ", "z6"}], "+", 
              RowBox[{"n6", " ", "z3", " ", "z6"}], "+", 
              RowBox[{"z3", " ", "\[CapitalDelta]4"}], "-", 
              RowBox[{"z3", " ", "z6", " ", "\[CapitalDelta]8"}]}], ")"}]}]}],
           ")"}], " ", 
         RowBox[{"Hypergeometric2F1", "[", 
          RowBox[{
           RowBox[{"h4", "+", "h5", "+", "n4", "-", "\[CapitalDelta]7"}], ",", 
           RowBox[{"h5", "+", "h6", "+", "n6", "-", "\[CapitalDelta]8"}], ",", 
           RowBox[{"2", " ", "h5"}], ",", "z5"}], "]"}]}], "+", 
        RowBox[{"z3", " ", "z5", " ", "z6", " ", 
         RowBox[{"(", 
          RowBox[{"h2", "+", "h3", "+", "n3", "-", "\[CapitalDelta]4"}], 
          ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"h5", "+", "h6", "+", "n6", "-", "\[CapitalDelta]8"}], 
          ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "h5", " ", 
            RowBox[{"Hypergeometric2F1", "[", 
             RowBox[{
              RowBox[{"h4", "+", "h5", "+", "n4", "-", "\[CapitalDelta]7"}], 
              ",", 
              RowBox[{
              "1", "+", "h5", "+", "h6", "+", "n6", "-", "\[CapitalDelta]8"}],
               ",", 
              RowBox[{"2", " ", "h5"}], ",", "z5"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"h4", "-", "h5", "+", "n4", "-", "\[CapitalDelta]7"}], 
             ")"}], " ", 
            RowBox[{"Hypergeometric2F1", "[", 
             RowBox[{
              RowBox[{"h4", "+", "h5", "+", "n4", "-", "\[CapitalDelta]7"}], 
              ",", 
              RowBox[{
              "1", "+", "h5", "+", "h6", "+", "n6", "-", "\[CapitalDelta]8"}],
               ",", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "h5"}]}], ",", "z5"}], "]"}]}]}], ")"}]}]}], 
       ")"}]}]}], ")"}], " ", 
   RowBox[{"\[Alpha]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"h1", ",", "n1"}], "}"}], ",", 
     RowBox[{"{", "h2", "}"}], ",", "\[CapitalDelta]1", ",", 
     "\[CapitalDelta]2", ",", "\[CapitalDelta]3"}], "]"}], " ", 
   RowBox[{"\[Alpha]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"h10", ",", "n10"}], "}"}], ",", 
     RowBox[{"{", "h11", "}"}], ",", "\[CapitalDelta]13", ",", 
     "\[CapitalDelta]14", ",", "\[CapitalDelta]15"}], "]"}], " ", 
   RowBox[{"\[Alpha]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"h4", ",", "n4"}], "}"}], ",", 
     RowBox[{"{", "h5", "}"}], ",", "\[CapitalDelta]5", ",", 
     "\[CapitalDelta]6", ",", "\[CapitalDelta]7"}], "]"}], " ", 
   RowBox[{"\[Alpha]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"h7", ",", "n7"}], "}"}], ",", 
     RowBox[{"{", "h8", "}"}], ",", "\[CapitalDelta]9", ",", 
     "\[CapitalDelta]10", ",", "\[CapitalDelta]11"}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.9057063745346775`*^9, 3.9057068181517763`*^9, 
  3.905952411909978*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"f77d4ab8-a0a5-4656-9108-41bdb9651557"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Hypergeometric2F1", "[", 
      RowBox[{
       RowBox[{"a", ":", 
        RowBox[{"(", 
         RowBox[{
         "1", "+", "h1", "+", "h2", "+", "n1", "-", "\[CapitalDelta]3"}], 
         ")"}]}], ",", "b_", ",", 
       RowBox[{"c", ":", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "h2"}]}], ")"}]}], ",", "z_"}], "]"}], ":>", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"c", "-", "1"}], 
        RowBox[{"a", "-", "1"}]], " ", 
       RowBox[{"Hypergeometric2F1", "[", 
        RowBox[{
         RowBox[{"a", "-", "1"}], ",", "b", ",", 
         RowBox[{"c", "-", "1"}], ",", "z"}], "]"}]}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "c"}], ")"}], 
        RowBox[{"a", "-", "1"}]], " ", 
       RowBox[{"Hypergeometric2F1", "[", 
        RowBox[{
         RowBox[{"a", "-", "1"}], ",", "b", ",", "c", ",", "z"}], "]"}]}]}]}],
     "}"}]}], "//", "Simplify"}]], "Input",
 CellLabel->"In[42]:=",ExpressionUUID->"41049090-1b18-4286-884e-15c4785649f5"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"4", " ", "h2", " ", "h5"}]], 
  RowBox[{
   RowBox[{"c", "[", 
    RowBox[{"n3", ",", "n6", ",", "n9", ",", "n12", ",", "n13"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"z2", " ", "z3", " ", 
      RowBox[{"(", 
       RowBox[{"h2", "+", "h3", "+", "n3", "-", "\[CapitalDelta]4"}], ")"}], 
      " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "h2", " ", 
         RowBox[{"Hypergeometric2F1", "[", 
          RowBox[{
           RowBox[{"h1", "+", "h2", "+", "n1", "-", "\[CapitalDelta]3"}], ",", 
           RowBox[{
           "1", "+", "h2", "+", "h3", "+", "n3", "-", "\[CapitalDelta]4"}], 
           ",", 
           RowBox[{"2", " ", "h2"}], ",", "z2"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"h1", "-", "h2", "+", "n1", "-", "\[CapitalDelta]3"}], 
          ")"}], " ", 
         RowBox[{"Hypergeometric2F1", "[", 
          RowBox[{
           RowBox[{"h1", "+", "h2", "+", "n1", "-", "\[CapitalDelta]3"}], ",", 
           RowBox[{
           "1", "+", "h2", "+", "h3", "+", "n3", "-", "\[CapitalDelta]4"}], 
           ",", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "h2"}]}], ",", "z2"}], "]"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "h5", " ", 
         RowBox[{"(", 
          RowBox[{
          "h13", "-", "h3", "-", "h6", "+", "n13", "-", "n3", "-", "n6", "+", 
           RowBox[{"h5", " ", "z6"}], "+", 
           RowBox[{"h6", " ", "z6"}], "+", 
           RowBox[{"n6", " ", "z6"}], "-", 
           RowBox[{"z6", " ", "\[CapitalDelta]8"}]}], ")"}], " ", 
         RowBox[{"Hypergeometric2F1", "[", 
          RowBox[{
           RowBox[{"h4", "+", "h5", "+", "n4", "-", "\[CapitalDelta]7"}], ",", 
           RowBox[{"h5", "+", "h6", "+", "n6", "-", "\[CapitalDelta]8"}], ",", 
           RowBox[{"2", " ", "h5"}], ",", "z5"}], "]"}]}], "+", 
        RowBox[{"z5", " ", "z6", " ", 
         RowBox[{"(", 
          RowBox[{"h5", "+", "h6", "+", "n6", "-", "\[CapitalDelta]8"}], 
          ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "h5", " ", 
            RowBox[{"Hypergeometric2F1", "[", 
             RowBox[{
              RowBox[{"h4", "+", "h5", "+", "n4", "-", "\[CapitalDelta]7"}], 
              ",", 
              RowBox[{
              "1", "+", "h5", "+", "h6", "+", "n6", "-", "\[CapitalDelta]8"}],
               ",", 
              RowBox[{"2", " ", "h5"}], ",", "z5"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"h4", "-", "h5", "+", "n4", "-", "\[CapitalDelta]7"}], 
             ")"}], " ", 
            RowBox[{"Hypergeometric2F1", "[", 
             RowBox[{
              RowBox[{"h4", "+", "h5", "+", "n4", "-", "\[CapitalDelta]7"}], 
              ",", 
              RowBox[{
              "1", "+", "h5", "+", "h6", "+", "n6", "-", "\[CapitalDelta]8"}],
               ",", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "h5"}]}], ",", "z5"}], "]"}]}]}], ")"}]}]}], 
       ")"}]}], "+", 
     RowBox[{"2", " ", "h2", " ", 
      RowBox[{"Hypergeometric2F1", "[", 
       RowBox[{
        RowBox[{"h1", "+", "h2", "+", "n1", "-", "\[CapitalDelta]3"}], ",", 
        RowBox[{"h2", "+", "h3", "+", "n3", "-", "\[CapitalDelta]4"}], ",", 
        RowBox[{"2", " ", "h2"}], ",", "z2"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "h5", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["n3", "2"]}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z3"}], ")"}]}], "+", 
           RowBox[{"z3", " ", 
            RowBox[{"(", 
             RowBox[{"h2", "+", "h3", "-", "\[CapitalDelta]4"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"h13", "-", "h3", "-", "h6", "+", "n13", "-", "n6", "+", 
              RowBox[{"h5", " ", "z6"}], "+", 
              RowBox[{"h6", " ", "z6"}], "+", 
              RowBox[{"n6", " ", "z6"}], "-", 
              RowBox[{"z6", " ", "\[CapitalDelta]8"}]}], ")"}]}], "+", 
           RowBox[{"n3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "-", 
              RowBox[{"2", " ", "h3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "z3"}], ")"}]}], "+", 
              RowBox[{"h13", " ", "z3"}], "-", 
              RowBox[{"h2", " ", "z3"}], "-", 
              RowBox[{"h6", " ", "z3"}], "+", 
              RowBox[{"n13", " ", "z3"}], "-", 
              RowBox[{"n6", " ", "z3"}], "+", 
              RowBox[{"h5", " ", "z3", " ", "z6"}], "+", 
              RowBox[{"h6", " ", "z3", " ", "z6"}], "+", 
              RowBox[{"n6", " ", "z3", " ", "z6"}], "+", 
              RowBox[{"z3", " ", "\[CapitalDelta]4"}], "-", 
              RowBox[{"z3", " ", "z6", " ", "\[CapitalDelta]8"}]}], ")"}]}]}],
           ")"}], " ", 
         RowBox[{"Hypergeometric2F1", "[", 
          RowBox[{
           RowBox[{"h4", "+", "h5", "+", "n4", "-", "\[CapitalDelta]7"}], ",", 
           RowBox[{"h5", "+", "h6", "+", "n6", "-", "\[CapitalDelta]8"}], ",", 
           RowBox[{"2", " ", "h5"}], ",", "z5"}], "]"}]}], "+", 
        RowBox[{"z3", " ", "z5", " ", "z6", " ", 
         RowBox[{"(", 
          RowBox[{"h2", "+", "h3", "+", "n3", "-", "\[CapitalDelta]4"}], 
          ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"h5", "+", "h6", "+", "n6", "-", "\[CapitalDelta]8"}], 
          ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "h5", " ", 
            RowBox[{"Hypergeometric2F1", "[", 
             RowBox[{
              RowBox[{"h4", "+", "h5", "+", "n4", "-", "\[CapitalDelta]7"}], 
              ",", 
              RowBox[{
              "1", "+", "h5", "+", "h6", "+", "n6", "-", "\[CapitalDelta]8"}],
               ",", 
              RowBox[{"2", " ", "h5"}], ",", "z5"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"h4", "-", "h5", "+", "n4", "-", "\[CapitalDelta]7"}], 
             ")"}], " ", 
            RowBox[{"Hypergeometric2F1", "[", 
             RowBox[{
              RowBox[{"h4", "+", "h5", "+", "n4", "-", "\[CapitalDelta]7"}], 
              ",", 
              RowBox[{
              "1", "+", "h5", "+", "h6", "+", "n6", "-", "\[CapitalDelta]8"}],
               ",", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "h5"}]}], ",", "z5"}], "]"}]}]}], ")"}]}]}], 
       ")"}]}]}], ")"}], " ", 
   RowBox[{"\[Alpha]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"h1", ",", "n1"}], "}"}], ",", 
     RowBox[{"{", "h2", "}"}], ",", "\[CapitalDelta]1", ",", 
     "\[CapitalDelta]2", ",", "\[CapitalDelta]3"}], "]"}], " ", 
   RowBox[{"\[Alpha]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"h10", ",", "n10"}], "}"}], ",", 
     RowBox[{"{", "h11", "}"}], ",", "\[CapitalDelta]13", ",", 
     "\[CapitalDelta]14", ",", "\[CapitalDelta]15"}], "]"}], " ", 
   RowBox[{"\[Alpha]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"h4", ",", "n4"}], "}"}], ",", 
     RowBox[{"{", "h5", "}"}], ",", "\[CapitalDelta]5", ",", 
     "\[CapitalDelta]6", ",", "\[CapitalDelta]7"}], "]"}], " ", 
   RowBox[{"\[Alpha]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"h7", ",", "n7"}], "}"}], ",", 
     RowBox[{"{", "h8", "}"}], ",", "\[CapitalDelta]9", ",", 
     "\[CapitalDelta]10", ",", "\[CapitalDelta]11"}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.905706379368333*^9, 3.905706819739934*^9, 
  3.90595241314647*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"034dca53-eeda-47f1-8988-65682ceec70c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{"{", " ", 
    RowBox[{
     RowBox[{"Hypergeometric2F1", "[", 
      RowBox[{"a_", ",", "b_", ",", 
       RowBox[{"c", ":", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "h2"}]}], "|", 
          RowBox[{"1", "+", 
           RowBox[{"2", "h5"}]}]}], ")"}]}], ",", "z_"}], "]"}], ":>", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"b", " ", 
         RowBox[{"(", 
          RowBox[{"c", "-", "1"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z", "-", "1"}], ")"}]}], 
        RowBox[{"z", " ", 
         RowBox[{"(", 
          RowBox[{"b", "-", "c", "+", "1"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"c", "-", "1", "-", "a"}], ")"}]}]], " ", 
       RowBox[{"Hypergeometric2F1", "[", 
        RowBox[{"a", ",", 
         RowBox[{"b", "+", "1"}], ",", 
         RowBox[{"c", "-", "1"}], ",", "z"}], "]"}]}], "-", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"c", "-", "1"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"c", "-", "1", "-", "a"}], ")"}], " ", "z"}], "-", "b"}],
           ")"}]}], 
        RowBox[{"z", " ", 
         RowBox[{"(", 
          RowBox[{"b", "+", "1", "-", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"c", "-", "1", "-", "a"}], ")"}]}]], " ", 
       RowBox[{"Hypergeometric2F1", "[", 
        RowBox[{"a", ",", "b", ",", 
         RowBox[{"c", "-", "1"}], ",", "z"}], "]"}]}]}]}], "}"}]}], "//", 
  "Simplify"}]], "Input",
 CellLabel->"In[43]:=",ExpressionUUID->"6af0f953-8238-480b-ae6b-28d1f5fde0d1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"n3", ",", "n6", ",", "n9", ",", "n12", ",", "n13"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"h2", " ", "z3", " ", 
       RowBox[{"(", 
        RowBox[{"h2", "+", "h3", "+", "n3", "-", "\[CapitalDelta]4"}], ")"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z2", " ", 
          RowBox[{"(", 
           RowBox[{
           "1", "-", "h2", "+", "h3", "+", "n3", "-", "\[CapitalDelta]4"}], 
           ")"}], " ", 
          RowBox[{"Hypergeometric2F1", "[", 
           RowBox[{
            RowBox[{"h1", "+", "h2", "+", "n1", "-", "\[CapitalDelta]3"}], 
            ",", 
            RowBox[{
            "1", "+", "h2", "+", "h3", "+", "n3", "-", "\[CapitalDelta]4"}], 
            ",", 
            RowBox[{"2", " ", "h2"}], ",", "z2"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "h2", "+", "h3", "+", "n3", "+", 
            RowBox[{"z2", " ", 
             RowBox[{"(", 
              RowBox[{"h1", "-", "h2", "+", "n1", "-", "\[CapitalDelta]3"}], 
              ")"}]}], "-", "\[CapitalDelta]4"}], ")"}], " ", 
          RowBox[{"Hypergeometric2F1", "[", 
           RowBox[{
            RowBox[{"h1", "+", "h2", "+", "n1", "-", "\[CapitalDelta]3"}], 
            ",", 
            RowBox[{
            "1", "+", "h2", "+", "h3", "+", "n3", "-", "\[CapitalDelta]4"}], 
            ",", 
            RowBox[{"2", " ", "h2"}], ",", "z2"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
           "1", "+", "h2", "+", "h3", "+", "n3", "-", "\[CapitalDelta]4"}], 
           ")"}], " ", 
          RowBox[{"Hypergeometric2F1", "[", 
           RowBox[{
            RowBox[{"h1", "+", "h2", "+", "n1", "-", "\[CapitalDelta]3"}], 
            ",", 
            RowBox[{
            "2", "+", "h2", "+", "h3", "+", "n3", "-", "\[CapitalDelta]4"}], 
            ",", 
            RowBox[{"2", " ", "h2"}], ",", "z2"}], "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"h5", " ", 
          RowBox[{"(", 
           RowBox[{
           "1", "-", "h5", "+", "h6", "+", "n6", "-", "\[CapitalDelta]8"}], 
           ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
           "h13", "-", "h3", "-", "h6", "+", "n13", "-", "n3", "-", "n6", "+", 
            RowBox[{"h5", " ", "z6"}], "+", 
            RowBox[{"h6", " ", "z6"}], "+", 
            RowBox[{"n6", " ", "z6"}], "-", 
            RowBox[{"z6", " ", "\[CapitalDelta]8"}]}], ")"}], " ", 
          RowBox[{"Hypergeometric2F1", "[", 
           RowBox[{
            RowBox[{"h4", "+", "h5", "+", "n4", "-", "\[CapitalDelta]7"}], 
            ",", 
            RowBox[{"h5", "+", "h6", "+", "n6", "-", "\[CapitalDelta]8"}], 
            ",", 
            RowBox[{"2", " ", "h5"}], ",", "z5"}], "]"}]}], "+", 
         RowBox[{"h5", " ", "z6", " ", 
          RowBox[{"(", 
           RowBox[{"h5", "+", "h6", "+", "n6", "-", "\[CapitalDelta]8"}], 
           ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"z5", " ", 
             RowBox[{"(", 
              RowBox[{
              "1", "-", "h5", "+", "h6", "+", "n6", "-", "\[CapitalDelta]8"}],
               ")"}], " ", 
             RowBox[{"Hypergeometric2F1", "[", 
              RowBox[{
               RowBox[{"h4", "+", "h5", "+", "n4", "-", "\[CapitalDelta]7"}], 
               ",", 
               RowBox[{
               "1", "+", "h5", "+", "h6", "+", "n6", "-", 
                "\[CapitalDelta]8"}], ",", 
               RowBox[{"2", " ", "h5"}], ",", "z5"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "h5", "+", "h6", "+", "n6", "+", 
               RowBox[{"z5", " ", 
                RowBox[{"(", 
                 RowBox[{
                 "h4", "-", "h5", "+", "n4", "-", "\[CapitalDelta]7"}], 
                 ")"}]}], "-", "\[CapitalDelta]8"}], ")"}], " ", 
             RowBox[{"Hypergeometric2F1", "[", 
              RowBox[{
               RowBox[{"h4", "+", "h5", "+", "n4", "-", "\[CapitalDelta]7"}], 
               ",", 
               RowBox[{
               "1", "+", "h5", "+", "h6", "+", "n6", "-", 
                "\[CapitalDelta]8"}], ",", 
               RowBox[{"2", " ", "h5"}], ",", "z5"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z5"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
              "1", "+", "h5", "+", "h6", "+", "n6", "-", "\[CapitalDelta]8"}],
               ")"}], " ", 
             RowBox[{"Hypergeometric2F1", "[", 
              RowBox[{
               RowBox[{"h4", "+", "h5", "+", "n4", "-", "\[CapitalDelta]7"}], 
               ",", 
               RowBox[{
               "2", "+", "h5", "+", "h6", "+", "n6", "-", 
                "\[CapitalDelta]8"}], ",", 
               RowBox[{"2", " ", "h5"}], ",", "z5"}], "]"}]}]}], ")"}]}]}], 
        ")"}]}], "-", 
      RowBox[{"h2", " ", 
       RowBox[{"(", 
        RowBox[{
        "1", "-", "h2", "+", "h3", "+", "n3", "-", "\[CapitalDelta]4"}], 
        ")"}], " ", 
       RowBox[{"Hypergeometric2F1", "[", 
        RowBox[{
         RowBox[{"h1", "+", "h2", "+", "n1", "-", "\[CapitalDelta]3"}], ",", 
         RowBox[{"h2", "+", "h3", "+", "n3", "-", "\[CapitalDelta]4"}], ",", 
         RowBox[{"2", " ", "h2"}], ",", "z2"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"h5", " ", 
          RowBox[{"(", 
           RowBox[{
           "1", "-", "h5", "+", "h6", "+", "n6", "-", "\[CapitalDelta]8"}], 
           ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["n3", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z3"}], ")"}]}], "+", 
            RowBox[{"z3", " ", 
             RowBox[{"(", 
              RowBox[{"h2", "+", "h3", "-", "\[CapitalDelta]4"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "h13"}], "+", "h3", "+", "h6", "-", "n13", "+", 
               "n6", "-", 
               RowBox[{"h5", " ", "z6"}], "-", 
               RowBox[{"h6", " ", "z6"}], "-", 
               RowBox[{"n6", " ", "z6"}], "+", 
               RowBox[{"z6", " ", "\[CapitalDelta]8"}]}], ")"}]}], "-", 
            RowBox[{"n3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               RowBox[{"2", " ", "h3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z3"}], ")"}]}], "+", 
               RowBox[{"h13", " ", "z3"}], "-", 
               RowBox[{"h2", " ", "z3"}], "-", 
               RowBox[{"h6", " ", "z3"}], "+", 
               RowBox[{"n13", " ", "z3"}], "-", 
               RowBox[{"n6", " ", "z3"}], "+", 
               RowBox[{"h5", " ", "z3", " ", "z6"}], "+", 
               RowBox[{"h6", " ", "z3", " ", "z6"}], "+", 
               RowBox[{"n6", " ", "z3", " ", "z6"}], "+", 
               RowBox[{"z3", " ", "\[CapitalDelta]4"}], "-", 
               RowBox[{"z3", " ", "z6", " ", "\[CapitalDelta]8"}]}], 
              ")"}]}]}], ")"}], " ", 
          RowBox[{"Hypergeometric2F1", "[", 
           RowBox[{
            RowBox[{"h4", "+", "h5", "+", "n4", "-", "\[CapitalDelta]7"}], 
            ",", 
            RowBox[{"h5", "+", "h6", "+", "n6", "-", "\[CapitalDelta]8"}], 
            ",", 
            RowBox[{"2", " ", "h5"}], ",", "z5"}], "]"}]}], "-", 
         RowBox[{"h5", " ", "z3", " ", "z6", " ", 
          RowBox[{"(", 
           RowBox[{"h2", "+", "h3", "+", "n3", "-", "\[CapitalDelta]4"}], 
           ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"h5", "+", "h6", "+", "n6", "-", "\[CapitalDelta]8"}], 
           ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"z5", " ", 
             RowBox[{"(", 
              RowBox[{
              "1", "-", "h5", "+", "h6", "+", "n6", "-", "\[CapitalDelta]8"}],
               ")"}], " ", 
             RowBox[{"Hypergeometric2F1", "[", 
              RowBox[{
               RowBox[{"h4", "+", "h5", "+", "n4", "-", "\[CapitalDelta]7"}], 
               ",", 
               RowBox[{
               "1", "+", "h5", "+", "h6", "+", "n6", "-", 
                "\[CapitalDelta]8"}], ",", 
               RowBox[{"2", " ", "h5"}], ",", "z5"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "h5", "+", "h6", "+", "n6", "+", 
               RowBox[{"z5", " ", 
                RowBox[{"(", 
                 RowBox[{
                 "h4", "-", "h5", "+", "n4", "-", "\[CapitalDelta]7"}], 
                 ")"}]}], "-", "\[CapitalDelta]8"}], ")"}], " ", 
             RowBox[{"Hypergeometric2F1", "[", 
              RowBox[{
               RowBox[{"h4", "+", "h5", "+", "n4", "-", "\[CapitalDelta]7"}], 
               ",", 
               RowBox[{
               "1", "+", "h5", "+", "h6", "+", "n6", "-", 
                "\[CapitalDelta]8"}], ",", 
               RowBox[{"2", " ", "h5"}], ",", "z5"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z5"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
              "1", "+", "h5", "+", "h6", "+", "n6", "-", "\[CapitalDelta]8"}],
               ")"}], " ", 
             RowBox[{"Hypergeometric2F1", "[", 
              RowBox[{
               RowBox[{"h4", "+", "h5", "+", "n4", "-", "\[CapitalDelta]7"}], 
               ",", 
               RowBox[{
               "2", "+", "h5", "+", "h6", "+", "n6", "-", 
                "\[CapitalDelta]8"}], ",", 
               RowBox[{"2", " ", "h5"}], ",", "z5"}], "]"}]}]}], ")"}]}]}], 
        ")"}]}]}], ")"}], " ", 
    RowBox[{"\[Alpha]", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"h1", ",", "n1"}], "}"}], ",", 
      RowBox[{"{", "h2", "}"}], ",", "\[CapitalDelta]1", ",", 
      "\[CapitalDelta]2", ",", "\[CapitalDelta]3"}], "]"}], " ", 
    RowBox[{"\[Alpha]", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"h10", ",", "n10"}], "}"}], ",", 
      RowBox[{"{", "h11", "}"}], ",", "\[CapitalDelta]13", ",", 
      "\[CapitalDelta]14", ",", "\[CapitalDelta]15"}], "]"}], " ", 
    RowBox[{"\[Alpha]", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"h4", ",", "n4"}], "}"}], ",", 
      RowBox[{"{", "h5", "}"}], ",", "\[CapitalDelta]5", ",", 
      "\[CapitalDelta]6", ",", "\[CapitalDelta]7"}], "]"}], " ", 
    RowBox[{"\[Alpha]", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"h7", ",", "n7"}], "}"}], ",", 
      RowBox[{"{", "h8", "}"}], ",", "\[CapitalDelta]9", ",", 
      "\[CapitalDelta]10", ",", "\[CapitalDelta]11"}], "]"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"h2", " ", "h5", " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "h2", "+", "h3", "+", "n3", "-", "\[CapitalDelta]4"}], 
     ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "h5", "+", "h6", "+", "n6", "-", "\[CapitalDelta]8"}], 
     ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.9057064107363005`*^9, 3.9057068547261696`*^9, 
  3.9059524392674675`*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"34e21b04-0267-4b74-a1de-53014c9e082b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Hypergeometric2F1", "[", 
      RowBox[{"a_", ",", 
       RowBox[{"b", ":", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
          "2", "+", "h5", "+", "h6", "+", "n6", "-", "\[CapitalDelta]8"}], 
          "|", 
          RowBox[{
          "2", "+", "h2", "+", "h3", "+", "n3", "-", "\[CapitalDelta]4"}]}], 
         ")"}]}], ",", "c_", ",", "z_"}], "]"}], ":>", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"2", " ", "b"}], "+", "c", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "-", "a", "+", "b"}], ")"}], " ", "z"}]}], 
          ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"b", "-", "1"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"z", "-", "1"}], ")"}]}], ")"}]}], ")"}], " ", 
       RowBox[{"Hypergeometric2F1", "[", 
        RowBox[{"a", ",", 
         RowBox[{"b", "-", "1"}], ",", "c", ",", "z"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "b", "-", "c"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"b", "-", "1"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"z", "-", "1"}], ")"}]}], ")"}]}], ")"}], " ", 
       RowBox[{"Hypergeometric2F1", "[", 
        RowBox[{"a", ",", 
         RowBox[{"b", "-", "2"}], ",", "c", ",", "z"}], "]"}]}]}]}], "}"}]}], 
  "//", 
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{"#", ",", 
     RowBox[{"HoldPattern", "[", 
      RowBox[{"Hypergeometric2F1", "[", 
       RowBox[{"_", ",", "_", ",", "_", ",", "_"}], "]"}], "]"}], ",", 
     "Simplify"}], "]"}], "&"}]}]], "Input",
 CellLabel->"In[44]:=",ExpressionUUID->"458ac642-8bf5-4e4f-830e-ca1276a9e16a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"n3", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"2", " ", "h3"}], "+", "n3"}], ")"}], " ", 
   RowBox[{"c", "[", 
    RowBox[{"n3", ",", "n6", ",", "n9", ",", "n12", ",", "n13"}], "]"}], " ", 
   RowBox[{"Hypergeometric2F1", "[", 
    RowBox[{
     RowBox[{"h1", "+", "h2", "+", "n1", "-", "\[CapitalDelta]3"}], ",", 
     RowBox[{"h2", "+", "h3", "+", "n3", "-", "\[CapitalDelta]4"}], ",", 
     RowBox[{"2", " ", "h2"}], ",", "z2"}], "]"}], " ", 
   RowBox[{"Hypergeometric2F1", "[", 
    RowBox[{
     RowBox[{"h4", "+", "h5", "+", "n4", "-", "\[CapitalDelta]7"}], ",", 
     RowBox[{"h5", "+", "h6", "+", "n6", "-", "\[CapitalDelta]8"}], ",", 
     RowBox[{"2", " ", "h5"}], ",", "z5"}], "]"}], " ", 
   RowBox[{"\[Alpha]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"h1", ",", "n1"}], "}"}], ",", 
     RowBox[{"{", "h2", "}"}], ",", "\[CapitalDelta]1", ",", 
     "\[CapitalDelta]2", ",", "\[CapitalDelta]3"}], "]"}], " ", 
   RowBox[{"\[Alpha]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"h10", ",", "n10"}], "}"}], ",", 
     RowBox[{"{", "h11", "}"}], ",", "\[CapitalDelta]13", ",", 
     "\[CapitalDelta]14", ",", "\[CapitalDelta]15"}], "]"}], " ", 
   RowBox[{"\[Alpha]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"h4", ",", "n4"}], "}"}], ",", 
     RowBox[{"{", "h5", "}"}], ",", "\[CapitalDelta]5", ",", 
     "\[CapitalDelta]6", ",", "\[CapitalDelta]7"}], "]"}], " ", 
   RowBox[{"\[Alpha]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"h7", ",", "n7"}], "}"}], ",", 
     RowBox[{"{", "h8", "}"}], ",", "\[CapitalDelta]9", ",", 
     "\[CapitalDelta]10", ",", "\[CapitalDelta]11"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"h13", "-", "h3", "-", "h6", "+", "n13", "-", "n3", "-", "n6"}], 
    ")"}], " ", "z3", " ", 
   RowBox[{"(", 
    RowBox[{"h2", "+", "h3", "+", "n3", "-", "\[CapitalDelta]4"}], ")"}], " ", 
   RowBox[{"c", "[", 
    RowBox[{"n3", ",", "n6", ",", "n9", ",", "n12", ",", "n13"}], "]"}], " ", 
   RowBox[{"Hypergeometric2F1", "[", 
    RowBox[{
     RowBox[{"h1", "+", "h2", "+", "n1", "-", "\[CapitalDelta]3"}], ",", 
     RowBox[{"1", "+", "h2", "+", "h3", "+", "n3", "-", "\[CapitalDelta]4"}], 
     ",", 
     RowBox[{"2", " ", "h2"}], ",", "z2"}], "]"}], " ", 
   RowBox[{"Hypergeometric2F1", "[", 
    RowBox[{
     RowBox[{"h4", "+", "h5", "+", "n4", "-", "\[CapitalDelta]7"}], ",", 
     RowBox[{"h5", "+", "h6", "+", "n6", "-", "\[CapitalDelta]8"}], ",", 
     RowBox[{"2", " ", "h5"}], ",", "z5"}], "]"}], " ", 
   RowBox[{"\[Alpha]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"h1", ",", "n1"}], "}"}], ",", 
     RowBox[{"{", "h2", "}"}], ",", "\[CapitalDelta]1", ",", 
     "\[CapitalDelta]2", ",", "\[CapitalDelta]3"}], "]"}], " ", 
   RowBox[{"\[Alpha]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"h10", ",", "n10"}], "}"}], ",", 
     RowBox[{"{", "h11", "}"}], ",", "\[CapitalDelta]13", ",", 
     "\[CapitalDelta]14", ",", "\[CapitalDelta]15"}], "]"}], " ", 
   RowBox[{"\[Alpha]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"h4", ",", "n4"}], "}"}], ",", 
     RowBox[{"{", "h5", "}"}], ",", "\[CapitalDelta]5", ",", 
     "\[CapitalDelta]6", ",", "\[CapitalDelta]7"}], "]"}], " ", 
   RowBox[{"\[Alpha]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"h7", ",", "n7"}], "}"}], ",", 
     RowBox[{"{", "h8", "}"}], ",", "\[CapitalDelta]9", ",", 
     "\[CapitalDelta]10", ",", "\[CapitalDelta]11"}], "]"}]}], "+", 
  RowBox[{"z3", " ", "z6", " ", 
   RowBox[{"(", 
    RowBox[{"h2", "+", "h3", "+", "n3", "-", "\[CapitalDelta]4"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"h5", "+", "h6", "+", "n6", "-", "\[CapitalDelta]8"}], ")"}], " ", 
   RowBox[{"c", "[", 
    RowBox[{"n3", ",", "n6", ",", "n9", ",", "n12", ",", "n13"}], "]"}], " ", 
   RowBox[{"Hypergeometric2F1", "[", 
    RowBox[{
     RowBox[{"h1", "+", "h2", "+", "n1", "-", "\[CapitalDelta]3"}], ",", 
     RowBox[{"1", "+", "h2", "+", "h3", "+", "n3", "-", "\[CapitalDelta]4"}], 
     ",", 
     RowBox[{"2", " ", "h2"}], ",", "z2"}], "]"}], " ", 
   RowBox[{"Hypergeometric2F1", "[", 
    RowBox[{
     RowBox[{"h4", "+", "h5", "+", "n4", "-", "\[CapitalDelta]7"}], ",", 
     RowBox[{"1", "+", "h5", "+", "h6", "+", "n6", "-", "\[CapitalDelta]8"}], 
     ",", 
     RowBox[{"2", " ", "h5"}], ",", "z5"}], "]"}], " ", 
   RowBox[{"\[Alpha]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"h1", ",", "n1"}], "}"}], ",", 
     RowBox[{"{", "h2", "}"}], ",", "\[CapitalDelta]1", ",", 
     "\[CapitalDelta]2", ",", "\[CapitalDelta]3"}], "]"}], " ", 
   RowBox[{"\[Alpha]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"h10", ",", "n10"}], "}"}], ",", 
     RowBox[{"{", "h11", "}"}], ",", "\[CapitalDelta]13", ",", 
     "\[CapitalDelta]14", ",", "\[CapitalDelta]15"}], "]"}], " ", 
   RowBox[{"\[Alpha]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"h4", ",", "n4"}], "}"}], ",", 
     RowBox[{"{", "h5", "}"}], ",", "\[CapitalDelta]5", ",", 
     "\[CapitalDelta]6", ",", "\[CapitalDelta]7"}], "]"}], " ", 
   RowBox[{"\[Alpha]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"h7", ",", "n7"}], "}"}], ",", 
     RowBox[{"{", "h8", "}"}], ",", "\[CapitalDelta]9", ",", 
     "\[CapitalDelta]10", ",", "\[CapitalDelta]11"}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.905706411252627*^9, 3.9057068556487527`*^9, 
  3.9059524401177998`*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"769f2e86-6bd1-474e-9543-29a8a837a8b2"]
}, Open  ]],

Cell["\<\
The \[Alpha] coefficients did not play any role in this procedure, we can \
just rewrite the action above as the following recurrence relation:\
\>", "Text",
 CellChangeTimes->{{3.9057069112104263`*^9, 
  3.9057069358649917`*^9}},ExpressionUUID->"28bbf9b4-9ffd-4c70-8c03-\
0818b35508fd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sixteenrecrel1234", "=", 
  RowBox[{
   RowBox[{
    FractionBox["%", 
     RowBox[{
      RowBox[{"\[Alpha]", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"h1", ",", "n1"}], "}"}], ",", 
        RowBox[{"{", "h2", "}"}], ",", "\[CapitalDelta]1", ",", 
        "\[CapitalDelta]2", ",", "\[CapitalDelta]3"}], "]"}], " ", 
      RowBox[{"\[Alpha]", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"h10", ",", "n10"}], "}"}], ",", 
        RowBox[{"{", "h11", "}"}], ",", "\[CapitalDelta]13", ",", 
        "\[CapitalDelta]14", ",", "\[CapitalDelta]15"}], "]"}], " ", 
      RowBox[{"\[Alpha]", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"h4", ",", "n4"}], "}"}], ",", 
        RowBox[{"{", "h5", "}"}], ",", "\[CapitalDelta]5", ",", 
        "\[CapitalDelta]6", ",", "\[CapitalDelta]7"}], "]"}], " ", 
      RowBox[{"\[Alpha]", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"h7", ",", "n7"}], "}"}], ",", 
        RowBox[{"{", "h8", "}"}], ",", "\[CapitalDelta]9", ",", 
        "\[CapitalDelta]10", ",", "\[CapitalDelta]11"}], "]"}]}]], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Times", "[", 
       RowBox[{"aaa___", ",", " ", 
        RowBox[{
         RowBox[{"Hypergeometric2F1", "[", 
          RowBox[{
           RowBox[{"h1", "+", "h2", "+", "n1", "-", "\[CapitalDelta]3"}], ",", 
           RowBox[{
           "h2", "+", "h3", "+", "n3", "-", "\[CapitalDelta]4", "+", "a_."}], 
           ",", 
           RowBox[{"2", " ", "h2"}], ",", "z2"}], "]"}], " ", 
         RowBox[{"Hypergeometric2F1", "[", 
          RowBox[{
           RowBox[{"h4", "+", "h5", "+", "n4", "-", "\[CapitalDelta]7"}], ",", 
           RowBox[{
           "h5", "+", "h6", "+", "n6", "-", "\[CapitalDelta]8", "+", "b_."}], 
           ",", 
           RowBox[{"2", " ", "h5"}], ",", "z5"}], "]"}]}], ",", "bbb___"}], 
       "]"}], ":>", 
      RowBox[{
       SuperscriptBox["z3", 
        RowBox[{"-", "a"}]], 
       SuperscriptBox["z6", 
        RowBox[{"-", "b"}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Times", "[", 
          RowBox[{"aaa", ",", "bbb"}], "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"n3", "->", 
            RowBox[{"n3", "-", "a"}]}], ",", 
           RowBox[{"n6", "->", 
            RowBox[{"n6", "-", "b"}]}]}], "}"}]}], ")"}]}]}], "}"}]}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.9057068869975653`*^9, 3.9057068871196237`*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"3165ce94-e5d3-4a4e-b5f9-f974e8eb5a71"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "h2", "+", "h3", "+", "n3", "-", 
     "\[CapitalDelta]4"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "h5", "+", "h6", "+", "n6", "-", 
     "\[CapitalDelta]8"}], ")"}], " ", 
   RowBox[{"c", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "+", "n3"}], ",", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "n6"}], ",", "n9", ",", "n12", ",", "n13"}], 
    "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "1", "+", "h13", "-", "h3", "-", "h6", "+", "n13", "-", "n3", "-", "n6"}],
     ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "h2", "+", "h3", "+", "n3", "-", 
     "\[CapitalDelta]4"}], ")"}], " ", 
   RowBox[{"c", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "+", "n3"}], ",", "n6", ",", "n9", ",", "n12", ",", 
     "n13"}], "]"}]}], "+", 
  RowBox[{"n3", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"2", " ", "h3"}], "+", "n3"}], ")"}], " ", 
   RowBox[{"c", "[", 
    RowBox[{"n3", ",", "n6", ",", "n9", ",", "n12", ",", "n13"}], 
    "]"}]}]}]], "Output",
 CellChangeTimes->{3.9057068880384617`*^9, 3.9059524402072525`*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"4d381d80-d513-49dc-bb67-ea2882c78cde"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Recurrence relation for Casimir in the middle", "Subsubsection",
 CellChangeTimes->{{3.9057069856740522`*^9, 
  3.9057069903747873`*^9}},ExpressionUUID->"906f9d07-45b2-4166-89d1-\
ff94acd0554d"],

Cell[TextData[{
 "As above, we act with the Casimir operator ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["D", "12345678"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "b2559828-03c4-4d46-80d8-afadaa09d14f"],
 " and use hypergeometric identities to recover a recurrence relation for the \
coefficients, which is satisfied by those derived with the Feynman rules"
}], "Text",
 CellChangeTimes->{{3.90570823814598*^9, 
  3.905708274927369*^9}},ExpressionUUID->"52934069-0704-4c94-9a17-\
823cd025800d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"transferders", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"quadCasOneD", "[", 
       RowBox[{"flowSixteen", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",",
           "8"}], "}"}], ",", 
        RowBox[{"findReplacement", "[", 
         RowBox[{"flowSixteen", ",", "Automatic", ",", "Automatic"}], "]"}]}],
        "]"}], "-", 
      RowBox[{"h13", 
       RowBox[{"(", 
        RowBox[{"h13", "-", "1"}], ")"}], 
       RowBox[{"F", "[", "__", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"\[Alpha]", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"h1", ",", "n1"}], "}"}], ",", 
        RowBox[{"{", "h2", "}"}], ",", "\[CapitalDelta]1", ",", 
        "\[CapitalDelta]2", ",", "\[CapitalDelta]3"}], "]"}], 
      RowBox[{"\[Alpha]", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"h4", ",", "n4"}], "}"}], ",", 
        RowBox[{"{", "h5", "}"}], ",", "\[CapitalDelta]5", ",", 
        "\[CapitalDelta]6", ",", "\[CapitalDelta]7"}], "]"}], 
      RowBox[{"\[Alpha]", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"h7", ",", "n7"}], "}"}], ",", 
        RowBox[{"{", "h8", "}"}], ",", "\[CapitalDelta]9", ",", 
        "\[CapitalDelta]10", ",", "\[CapitalDelta]11"}], "]"}], 
      RowBox[{"\[Alpha]", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"h10", ",", "n10"}], "}"}], ",", 
        RowBox[{"{", "h11", "}"}], ",", "\[CapitalDelta]13", ",", 
        "\[CapitalDelta]14", ",", "\[CapitalDelta]15"}], "]"}], 
      RowBox[{"c", "[", 
       RowBox[{"n3", ",", "n6", ",", "n9", ",", "n12", ",", "n13"}], "]"}], 
      RowBox[{"wavemodeshifted", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"h1", ",", "z1", ",", "n1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"h2", ",", "z2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"h3", ",", "z3", ",", "n3"}], "}"}], ",", "\[CapitalDelta]3",
         ",", "\[CapitalDelta]4"}], "]"}], 
      RowBox[{"wavemodeshifted", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"h4", ",", "z4", ",", "n4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"h5", ",", "z5"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"h6", ",", "z6", ",", "n6"}], "}"}], ",", "\[CapitalDelta]7",
         ",", "\[CapitalDelta]8"}], "]"}], 
      RowBox[{"wavemodeshifted", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"h7", ",", "z7", ",", "n7"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"h8", ",", "z8"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"h9", ",", "z9", ",", "n9"}], "}"}], ",", 
        "\[CapitalDelta]11", ",", "\[CapitalDelta]12"}], "]"}], 
      RowBox[{"wavemodeshifted", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"h10", ",", "z10", ",", "n10"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"h11", ",", "z11"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"h12", ",", "z12", ",", "n12"}], "}"}], ",", 
        "\[CapitalDelta]15", ",", "\[CapitalDelta]16"}], "]"}], 
      SuperscriptBox["z13", 
       RowBox[{"h13", "+", "n13"}]]}]}], "]"}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      RowBox[{"Hypergeometric2F1", "[", 
       RowBox[{"_", ",", "_", ",", "_", ",", "_"}], "]"}], ",", "Simplify"}], 
     "]"}], "&"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.90570607032343*^9, 3.9057060703919673`*^9}, {
   3.9057062385640297`*^9, 3.9057063041910667`*^9}, 3.9057066308509645`*^9, {
   3.9057066618804827`*^9, 3.9057067486126833`*^9}, {3.9057069956758227`*^9, 
   3.9057069969424515`*^9}, {3.905707123030978*^9, 3.905707125126298*^9}},
 CellLabel->
  "In[281]:=",ExpressionUUID->"8e77f44f-9b11-4f0f-966d-514fe30a9d04"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Module", "[", 
  RowBox[{
   RowBox[{"{", "hyp", "}"}], ",", 
   RowBox[{
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Hypergeometric2F1", "=", "hyp"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"%", "/", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["z1", 
              RowBox[{"h1", "+", "n1"}]], " ", 
             SuperscriptBox["z10", 
              RowBox[{"h10", "+", "n10"}]], " ", 
             SuperscriptBox["z11", "h11"], " ", 
             SuperscriptBox["z12", 
              RowBox[{"h12", "+", "n12"}]], " ", 
             SuperscriptBox["z13", 
              RowBox[{"h13", "+", "n13"}]], " ", 
             SuperscriptBox["z2", "h2"], " ", 
             SuperscriptBox["z3", 
              RowBox[{"h3", "+", "n3"}]], " ", 
             SuperscriptBox["z4", 
              RowBox[{"h4", "+", "n4"}]], " ", 
             SuperscriptBox["z5", "h5"], " ", 
             SuperscriptBox["z6", 
              RowBox[{"h6", "+", "n6"}]], " ", 
             SuperscriptBox["z7", 
              RowBox[{"h7", "+", "n7"}]], " ", 
             SuperscriptBox["z8", "h8"], " ", 
             SuperscriptBox["z9", 
              RowBox[{"h9", "+", "n9"}]], " ", 
             RowBox[{"Hypergeometric2F1", "[", 
              RowBox[{
               RowBox[{
               "h10", "+", "h11", "+", "n10", "-", "\[CapitalDelta]15"}], ",", 
               RowBox[{
               "h11", "+", "h12", "+", "n12", "-", "\[CapitalDelta]16"}], ",", 
               RowBox[{"2", " ", "h11"}], ",", "z11"}], "]"}], 
             RowBox[{"Hypergeometric2F1", "[", 
              RowBox[{
               RowBox[{"h4", "+", "h5", "+", "n4", "-", "\[CapitalDelta]7"}], 
               ",", 
               RowBox[{"h5", "+", "h6", "+", "n6", "-", "\[CapitalDelta]8"}], 
               ",", 
               RowBox[{"2", " ", "h5"}], ",", "z5"}], "]"}]}], ")"}]}], ")"}],
          "//", "Simplify"}], "//", "Expand"}], "//", 
       RowBox[{
        RowBox[{"Collect", "[", 
         RowBox[{"#", ",", 
          RowBox[{"HoldPattern", "[", 
           RowBox[{
            RowBox[{"hyp", "[", 
             RowBox[{"_", ",", "_", ",", "_", ",", "_"}], "]"}], 
            RowBox[{"hyp", "[", 
             RowBox[{"_", ",", "_", ",", "_", ",", "_"}], "]"}]}], "]"}], ",",
           "Simplify"}], "]"}], "&"}]}]}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{"hyp", "->", "Hypergeometric2F1"}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8203220314950294`*^9, 3.8203220328234777`*^9}, {
   3.8203224874098167`*^9, 3.820322488695381*^9}, {3.8203227258318987`*^9, 
   3.820322726367435*^9}, {3.8203229019752197`*^9, 3.8203229024958267`*^9}, {
   3.8203229594124436`*^9, 3.8203229618279877`*^9}, 3.820479468648271*^9, {
   3.89938707410977*^9, 3.899387078157911*^9}, {3.8993872115727634`*^9, 
   3.899387222335532*^9}, {3.8993875063754396`*^9, 3.899387509173167*^9}, 
   3.899391522613099*^9, 3.899391578091952*^9, 3.899391803496066*^9},
 CellLabel->
  "In[282]:=",ExpressionUUID->"fe00e762-ce91-49d5-903b-d112c5da4d6b"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", " ", "h2", " ", "h8"}]], 
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"n3", ",", "n6", ",", "n9", ",", "n12", ",", "n13"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "z13"}], " ", "z8", " ", "z9", " ", 
       RowBox[{"(", 
        RowBox[{"h7", "+", "h8", "+", "n7", "-", "\[CapitalDelta]11"}], ")"}],
        " ", 
       RowBox[{"(", 
        RowBox[{"h8", "+", "h9", "+", "n9", "-", "\[CapitalDelta]12"}], ")"}],
        " ", 
       RowBox[{"Hypergeometric2F1", "[", 
        RowBox[{
         RowBox[{
         "1", "+", "h7", "+", "h8", "+", "n7", "-", "\[CapitalDelta]11"}], 
         ",", 
         RowBox[{
         "1", "+", "h8", "+", "h9", "+", "n9", "-", "\[CapitalDelta]12"}], 
         ",", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "h8"}]}], ",", "z8"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "h2", " ", 
          RowBox[{"(", 
           RowBox[{
           "h13", "+", "h3", "-", "h6", "+", "n13", "+", "n3", "-", "n6", "-", 
            RowBox[{"h2", " ", "z3"}], "-", 
            RowBox[{"h3", " ", "z3"}], "-", 
            RowBox[{"n3", " ", "z3"}], "+", 
            RowBox[{"z3", " ", "\[CapitalDelta]4"}]}], ")"}], " ", 
          RowBox[{"Hypergeometric2F1", "[", 
           RowBox[{
            RowBox[{"h1", "+", "h2", "+", "n1", "-", "\[CapitalDelta]3"}], 
            ",", 
            RowBox[{"h2", "+", "h3", "+", "n3", "-", "\[CapitalDelta]4"}], 
            ",", 
            RowBox[{"2", " ", "h2"}], ",", "z2"}], "]"}]}], "-", 
         RowBox[{"z2", " ", "z3", " ", 
          RowBox[{"(", 
           RowBox[{"h1", "+", "h2", "+", "n1", "-", "\[CapitalDelta]3"}], 
           ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"h2", "+", "h3", "+", "n3", "-", "\[CapitalDelta]4"}], 
           ")"}], " ", 
          RowBox[{"Hypergeometric2F1", "[", 
           RowBox[{
            RowBox[{
            "1", "+", "h1", "+", "h2", "+", "n1", "-", "\[CapitalDelta]3"}], 
            ",", 
            RowBox[{
            "1", "+", "h2", "+", "h3", "+", "n3", "-", "\[CapitalDelta]4"}], 
            ",", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "h2"}]}], ",", "z2"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", "h8", " ", 
       RowBox[{"Hypergeometric2F1", "[", 
        RowBox[{
         RowBox[{"h7", "+", "h8", "+", "n7", "-", "\[CapitalDelta]11"}], ",", 
         RowBox[{"h8", "+", "h9", "+", "n9", "-", "\[CapitalDelta]12"}], ",", 
         RowBox[{"2", " ", "h8"}], ",", "z8"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "h2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["n13", "2"]}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z13"}], ")"}]}], "+", 
            RowBox[{"z13", " ", 
             RowBox[{"(", 
              RowBox[{
              "h12", "-", "h13", "-", "h9", "+", "n12", "-", "n9", "+", 
               RowBox[{"h8", " ", "z9"}], "+", 
               RowBox[{"h9", " ", "z9"}], "+", 
               RowBox[{"n9", " ", "z9"}], "-", 
               RowBox[{"z9", " ", "\[CapitalDelta]12"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"h13", "+", "h3", "-", "h6", "+", "n3", "-", "n6", "-", 
               RowBox[{"h2", " ", "z3"}], "-", 
               RowBox[{"h3", " ", "z3"}], "-", 
               RowBox[{"n3", " ", "z3"}], "+", 
               RowBox[{"z3", " ", "\[CapitalDelta]4"}]}], ")"}]}], "+", 
            RowBox[{"n13", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               RowBox[{"2", " ", "h13", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z13"}], ")"}]}], "+", 
               RowBox[{"h12", " ", "z13"}], "-", 
               RowBox[{"h3", " ", "z13"}], "+", 
               RowBox[{"h6", " ", "z13"}], "-", 
               RowBox[{"h9", " ", "z13"}], "+", 
               RowBox[{"n12", " ", "z13"}], "-", 
               RowBox[{"n3", " ", "z13"}], "+", 
               RowBox[{"n6", " ", "z13"}], "-", 
               RowBox[{"n9", " ", "z13"}], "+", 
               RowBox[{"h2", " ", "z13", " ", "z3"}], "+", 
               RowBox[{"h3", " ", "z13", " ", "z3"}], "+", 
               RowBox[{"n3", " ", "z13", " ", "z3"}], "+", 
               RowBox[{"h8", " ", "z13", " ", "z9"}], "+", 
               RowBox[{"h9", " ", "z13", " ", "z9"}], "+", 
               RowBox[{"n9", " ", "z13", " ", "z9"}], "-", 
               RowBox[{"z13", " ", "z9", " ", "\[CapitalDelta]12"}], "-", 
               RowBox[{"z13", " ", "z3", " ", "\[CapitalDelta]4"}]}], 
              ")"}]}]}], ")"}], " ", 
          RowBox[{"Hypergeometric2F1", "[", 
           RowBox[{
            RowBox[{"h1", "+", "h2", "+", "n1", "-", "\[CapitalDelta]3"}], 
            ",", 
            RowBox[{"h2", "+", "h3", "+", "n3", "-", "\[CapitalDelta]4"}], 
            ",", 
            RowBox[{"2", " ", "h2"}], ",", "z2"}], "]"}]}], "+", 
         RowBox[{"z13", " ", "z2", " ", "z3", " ", 
          RowBox[{"(", 
           RowBox[{
           "h12", "-", "h13", "-", "h9", "+", "n12", "-", "n13", "-", "n9", 
            "+", 
            RowBox[{"h8", " ", "z9"}], "+", 
            RowBox[{"h9", " ", "z9"}], "+", 
            RowBox[{"n9", " ", "z9"}], "-", 
            RowBox[{"z9", " ", "\[CapitalDelta]12"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"h1", "+", "h2", "+", "n1", "-", "\[CapitalDelta]3"}], 
           ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"h2", "+", "h3", "+", "n3", "-", "\[CapitalDelta]4"}], 
           ")"}], " ", 
          RowBox[{"Hypergeometric2F1", "[", 
           RowBox[{
            RowBox[{
            "1", "+", "h1", "+", "h2", "+", "n1", "-", "\[CapitalDelta]3"}], 
            ",", 
            RowBox[{
            "1", "+", "h2", "+", "h3", "+", "n3", "-", "\[CapitalDelta]4"}], 
            ",", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "h2"}]}], ",", "z2"}], "]"}]}]}], ")"}]}]}], 
     ")"}], " ", 
    RowBox[{"\[Alpha]", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"h1", ",", "n1"}], "}"}], ",", 
      RowBox[{"{", "h2", "}"}], ",", "\[CapitalDelta]1", ",", 
      "\[CapitalDelta]2", ",", "\[CapitalDelta]3"}], "]"}], " ", 
    RowBox[{"\[Alpha]", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"h10", ",", "n10"}], "}"}], ",", 
      RowBox[{"{", "h11", "}"}], ",", "\[CapitalDelta]13", ",", 
      "\[CapitalDelta]14", ",", "\[CapitalDelta]15"}], "]"}], " ", 
    RowBox[{"\[Alpha]", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"h4", ",", "n4"}], "}"}], ",", 
      RowBox[{"{", "h5", "}"}], ",", "\[CapitalDelta]5", ",", 
      "\[CapitalDelta]6", ",", "\[CapitalDelta]7"}], "]"}], " ", 
    RowBox[{"\[Alpha]", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"h7", ",", "n7"}], "}"}], ",", 
      RowBox[{"{", "h8", "}"}], ",", "\[CapitalDelta]9", ",", 
      "\[CapitalDelta]10", ",", "\[CapitalDelta]11"}], "]"}]}]}]}]], "Output",
 CellChangeTimes->{{3.8203220314950294`*^9, 3.8203220328234777`*^9}, {
   3.8203224874098167`*^9, 3.820322488695381*^9}, {3.8203227258318987`*^9, 
   3.820322726367435*^9}, {3.8203229019752197`*^9, 3.8203229024958267`*^9}, {
   3.8203229594124436`*^9, 3.8203229618279877`*^9}, 3.820479468648271*^9, 
   3.8992203024543915`*^9, 3.899220413609187*^9, 3.8992205599041142`*^9, 
   3.8992208427329063`*^9, {3.89938722812761*^9, 3.8993872389024887`*^9}, {
   3.8993873805897894`*^9, 3.899387408182745*^9}, 3.8993875125707235`*^9, 
   3.8993915278773985`*^9, 3.8993915873082924`*^9, 3.8993918120566344`*^9, 
   3.899458337307805*^9, 3.8998904187034264`*^9, 3.9057070420278506`*^9, 
   3.905707167087302*^9},
 CellLabel->
  "Out[282]=",ExpressionUUID->"98b6cb53-65b5-4dfe-92b7-f01650fe7d6e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Hypergeometric2F1", "[", 
      RowBox[{
       RowBox[{"a", ":", 
        RowBox[{"(", 
         RowBox[{
         "1", "+", "h1", "+", "h2", "+", "n1", "-", "\[CapitalDelta]3"}], 
         ")"}]}], ",", "b_", ",", 
       RowBox[{"c", ":", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "h2"}]}], ")"}]}], ",", "z_"}], "]"}], ":>", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"c", "-", "1"}], 
        RowBox[{"a", "-", "1"}]], " ", 
       RowBox[{"Hypergeometric2F1", "[", 
        RowBox[{
         RowBox[{"a", "-", "1"}], ",", "b", ",", 
         RowBox[{"c", "-", "1"}], ",", "z"}], "]"}]}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "c"}], ")"}], 
        RowBox[{"a", "-", "1"}]], " ", 
       RowBox[{"Hypergeometric2F1", "[", 
        RowBox[{
         RowBox[{"a", "-", "1"}], ",", "b", ",", "c", ",", "z"}], "]"}]}]}]}],
     "}"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.8203220314950294`*^9, 3.8203220328234777`*^9}, {
   3.8203224874098167`*^9, 3.820322488695381*^9}, {3.8203227258318987`*^9, 
   3.820322726367435*^9}, {3.8203229019752197`*^9, 3.8203229024958267`*^9}, {
   3.8203229594124436`*^9, 3.8203229618279877`*^9}, 3.820479468648271*^9, {
   3.899220489398779*^9, 3.8992204983409853`*^9}, {3.8992205961781564`*^9, 
   3.8992206007611384`*^9}, {3.8993915987694006`*^9, 3.899391600421079*^9}},
 CellLabel->
  "In[283]:=",ExpressionUUID->"918d0316-52eb-4f2a-ab06-880f0e4b6a17"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", " ", "h2", " ", "h8"}]], 
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"n3", ",", "n6", ",", "n9", ",", "n12", ",", "n13"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "z13"}], " ", "z8", " ", "z9", " ", 
       RowBox[{"(", 
        RowBox[{"h7", "+", "h8", "+", "n7", "-", "\[CapitalDelta]11"}], ")"}],
        " ", 
       RowBox[{"(", 
        RowBox[{"h8", "+", "h9", "+", "n9", "-", "\[CapitalDelta]12"}], ")"}],
        " ", 
       RowBox[{"Hypergeometric2F1", "[", 
        RowBox[{
         RowBox[{
         "1", "+", "h7", "+", "h8", "+", "n7", "-", "\[CapitalDelta]11"}], 
         ",", 
         RowBox[{
         "1", "+", "h8", "+", "h9", "+", "n9", "-", "\[CapitalDelta]12"}], 
         ",", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "h8"}]}], ",", "z8"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "h2", " ", 
          RowBox[{"(", 
           RowBox[{
           "h13", "+", "h3", "-", "h6", "+", "n13", "+", "n3", "-", "n6", "-", 
            RowBox[{"h2", " ", "z3"}], "-", 
            RowBox[{"h3", " ", "z3"}], "-", 
            RowBox[{"n3", " ", "z3"}], "+", 
            RowBox[{"z3", " ", "\[CapitalDelta]4"}]}], ")"}], " ", 
          RowBox[{"Hypergeometric2F1", "[", 
           RowBox[{
            RowBox[{"h1", "+", "h2", "+", "n1", "-", "\[CapitalDelta]3"}], 
            ",", 
            RowBox[{"h2", "+", "h3", "+", "n3", "-", "\[CapitalDelta]4"}], 
            ",", 
            RowBox[{"2", " ", "h2"}], ",", "z2"}], "]"}]}], "-", 
         RowBox[{"z2", " ", "z3", " ", 
          RowBox[{"(", 
           RowBox[{"h2", "+", "h3", "+", "n3", "-", "\[CapitalDelta]4"}], 
           ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "h2", " ", 
             RowBox[{"Hypergeometric2F1", "[", 
              RowBox[{
               RowBox[{"h1", "+", "h2", "+", "n1", "-", "\[CapitalDelta]3"}], 
               ",", 
               RowBox[{
               "1", "+", "h2", "+", "h3", "+", "n3", "-", 
                "\[CapitalDelta]4"}], ",", 
               RowBox[{"2", " ", "h2"}], ",", "z2"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"h1", "-", "h2", "+", "n1", "-", "\[CapitalDelta]3"}], 
              ")"}], " ", 
             RowBox[{"Hypergeometric2F1", "[", 
              RowBox[{
               RowBox[{"h1", "+", "h2", "+", "n1", "-", "\[CapitalDelta]3"}], 
               ",", 
               RowBox[{
               "1", "+", "h2", "+", "h3", "+", "n3", "-", 
                "\[CapitalDelta]4"}], ",", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "h2"}]}], ",", "z2"}], "]"}]}]}], ")"}]}]}],
         ")"}]}], "+", 
      RowBox[{"2", " ", "h8", " ", 
       RowBox[{"Hypergeometric2F1", "[", 
        RowBox[{
         RowBox[{"h7", "+", "h8", "+", "n7", "-", "\[CapitalDelta]11"}], ",", 
         RowBox[{"h8", "+", "h9", "+", "n9", "-", "\[CapitalDelta]12"}], ",", 
         RowBox[{"2", " ", "h8"}], ",", "z8"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "h2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["n13", "2"]}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z13"}], ")"}]}], "+", 
            RowBox[{"z13", " ", 
             RowBox[{"(", 
              RowBox[{
              "h12", "-", "h13", "-", "h9", "+", "n12", "-", "n9", "+", 
               RowBox[{"h8", " ", "z9"}], "+", 
               RowBox[{"h9", " ", "z9"}], "+", 
               RowBox[{"n9", " ", "z9"}], "-", 
               RowBox[{"z9", " ", "\[CapitalDelta]12"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"h13", "+", "h3", "-", "h6", "+", "n3", "-", "n6", "-", 
               RowBox[{"h2", " ", "z3"}], "-", 
               RowBox[{"h3", " ", "z3"}], "-", 
               RowBox[{"n3", " ", "z3"}], "+", 
               RowBox[{"z3", " ", "\[CapitalDelta]4"}]}], ")"}]}], "+", 
            RowBox[{"n13", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               RowBox[{"2", " ", "h13", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z13"}], ")"}]}], "+", 
               RowBox[{"h12", " ", "z13"}], "-", 
               RowBox[{"h3", " ", "z13"}], "+", 
               RowBox[{"h6", " ", "z13"}], "-", 
               RowBox[{"h9", " ", "z13"}], "+", 
               RowBox[{"n12", " ", "z13"}], "-", 
               RowBox[{"n3", " ", "z13"}], "+", 
               RowBox[{"n6", " ", "z13"}], "-", 
               RowBox[{"n9", " ", "z13"}], "+", 
               RowBox[{"h2", " ", "z13", " ", "z3"}], "+", 
               RowBox[{"h3", " ", "z13", " ", "z3"}], "+", 
               RowBox[{"n3", " ", "z13", " ", "z3"}], "+", 
               RowBox[{"h8", " ", "z13", " ", "z9"}], "+", 
               RowBox[{"h9", " ", "z13", " ", "z9"}], "+", 
               RowBox[{"n9", " ", "z13", " ", "z9"}], "-", 
               RowBox[{"z13", " ", "z9", " ", "\[CapitalDelta]12"}], "-", 
               RowBox[{"z13", " ", "z3", " ", "\[CapitalDelta]4"}]}], 
              ")"}]}]}], ")"}], " ", 
          RowBox[{"Hypergeometric2F1", "[", 
           RowBox[{
            RowBox[{"h1", "+", "h2", "+", "n1", "-", "\[CapitalDelta]3"}], 
            ",", 
            RowBox[{"h2", "+", "h3", "+", "n3", "-", "\[CapitalDelta]4"}], 
            ",", 
            RowBox[{"2", " ", "h2"}], ",", "z2"}], "]"}]}], "+", 
         RowBox[{"z13", " ", "z2", " ", "z3", " ", 
          RowBox[{"(", 
           RowBox[{
           "h12", "-", "h13", "-", "h9", "+", "n12", "-", "n13", "-", "n9", 
            "+", 
            RowBox[{"h8", " ", "z9"}], "+", 
            RowBox[{"h9", " ", "z9"}], "+", 
            RowBox[{"n9", " ", "z9"}], "-", 
            RowBox[{"z9", " ", "\[CapitalDelta]12"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"h2", "+", "h3", "+", "n3", "-", "\[CapitalDelta]4"}], 
           ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "h2", " ", 
             RowBox[{"Hypergeometric2F1", "[", 
              RowBox[{
               RowBox[{"h1", "+", "h2", "+", "n1", "-", "\[CapitalDelta]3"}], 
               ",", 
               RowBox[{
               "1", "+", "h2", "+", "h3", "+", "n3", "-", 
                "\[CapitalDelta]4"}], ",", 
               RowBox[{"2", " ", "h2"}], ",", "z2"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"h1", "-", "h2", "+", "n1", "-", "\[CapitalDelta]3"}], 
              ")"}], " ", 
             RowBox[{"Hypergeometric2F1", "[", 
              RowBox[{
               RowBox[{"h1", "+", "h2", "+", "n1", "-", "\[CapitalDelta]3"}], 
               ",", 
               RowBox[{
               "1", "+", "h2", "+", "h3", "+", "n3", "-", 
                "\[CapitalDelta]4"}], ",", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "h2"}]}], ",", "z2"}], "]"}]}]}], ")"}]}]}],
         ")"}]}]}], ")"}], " ", 
    RowBox[{"\[Alpha]", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"h1", ",", "n1"}], "}"}], ",", 
      RowBox[{"{", "h2", "}"}], ",", "\[CapitalDelta]1", ",", 
      "\[CapitalDelta]2", ",", "\[CapitalDelta]3"}], "]"}], " ", 
    RowBox[{"\[Alpha]", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"h10", ",", "n10"}], "}"}], ",", 
      RowBox[{"{", "h11", "}"}], ",", "\[CapitalDelta]13", ",", 
      "\[CapitalDelta]14", ",", "\[CapitalDelta]15"}], "]"}], " ", 
    RowBox[{"\[Alpha]", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"h4", ",", "n4"}], "}"}], ",", 
      RowBox[{"{", "h5", "}"}], ",", "\[CapitalDelta]5", ",", 
      "\[CapitalDelta]6", ",", "\[CapitalDelta]7"}], "]"}], " ", 
    RowBox[{"\[Alpha]", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"h7", ",", "n7"}], "}"}], ",", 
      RowBox[{"{", "h8", "}"}], ",", "\[CapitalDelta]9", ",", 
      "\[CapitalDelta]10", ",", "\[CapitalDelta]11"}], "]"}]}]}]}]], "Output",
 CellChangeTimes->{{3.8203220314950294`*^9, 3.8203220328234777`*^9}, {
   3.8203224874098167`*^9, 3.820322488695381*^9}, {3.8203227258318987`*^9, 
   3.820322726367435*^9}, {3.8203229019752197`*^9, 3.8203229024958267`*^9}, {
   3.8203229594124436`*^9, 3.8203229618279877`*^9}, 3.820479468648271*^9, 
   3.8992205011712556`*^9, {3.899220582832283*^9, 3.8992206019424014`*^9}, 
   3.899220843573728*^9, 3.8993872630755043`*^9, {3.899387381128839*^9, 
   3.8993874090422397`*^9}, 3.8993875297947454`*^9, 3.899391601481201*^9, 
   3.8993918128419766`*^9, 3.899458338068223*^9, 3.899890419405595*^9, 
   3.9057070437331047`*^9, 3.905707168444705*^9},
 CellLabel->
  "Out[283]=",ExpressionUUID->"dfb22c67-8447-4a41-8977-95b47c90136d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Hypergeometric2F1", "[", 
      RowBox[{
       RowBox[{"a", ":", 
        RowBox[{"(", 
         RowBox[{
         "1", "+", "h7", "+", "h8", "+", "n7", "-", "\[CapitalDelta]11"}], 
         ")"}]}], ",", "b_", ",", 
       RowBox[{"c", ":", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "h8"}]}], ")"}]}], ",", "z_"}], "]"}], ":>", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"c", "-", "1"}], 
        RowBox[{"a", "-", "1"}]], " ", 
       RowBox[{"Hypergeometric2F1", "[", 
        RowBox[{
         RowBox[{"a", "-", "1"}], ",", "b", ",", 
         RowBox[{"c", "-", "1"}], ",", "z"}], "]"}]}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "c"}], ")"}], 
        RowBox[{"a", "-", "1"}]], " ", 
       RowBox[{"Hypergeometric2F1", "[", 
        RowBox[{
         RowBox[{"a", "-", "1"}], ",", "b", ",", "c", ",", "z"}], "]"}]}]}]}],
     "}"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.8203220314950294`*^9, 3.8203220328234777`*^9}, {
   3.8203224874098167`*^9, 3.820322488695381*^9}, {3.8203227258318987`*^9, 
   3.820322726367435*^9}, {3.8203229019752197`*^9, 3.8203229024958267`*^9}, {
   3.8203229594124436`*^9, 3.8203229618279877`*^9}, 3.820479468648271*^9, {
   3.8992206209298286`*^9, 3.899220623936689*^9}, {3.899387553139182*^9, 
   3.8993875569754252`*^9}},
 CellLabel->
  "In[284]:=",ExpressionUUID->"76682397-2807-402a-b1aa-8d212f75dce9"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", " ", "h2", " ", "h8"}]], 
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"n3", ",", "n6", ",", "n9", ",", "n12", ",", "n13"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "z13"}], " ", "z8", " ", "z9", " ", 
       RowBox[{"(", 
        RowBox[{"h8", "+", "h9", "+", "n9", "-", "\[CapitalDelta]12"}], ")"}],
        " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "h8", " ", 
          RowBox[{"Hypergeometric2F1", "[", 
           RowBox[{
            RowBox[{"h7", "+", "h8", "+", "n7", "-", "\[CapitalDelta]11"}], 
            ",", 
            RowBox[{
            "1", "+", "h8", "+", "h9", "+", "n9", "-", "\[CapitalDelta]12"}], 
            ",", 
            RowBox[{"2", " ", "h8"}], ",", "z8"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"h7", "-", "h8", "+", "n7", "-", "\[CapitalDelta]11"}], 
           ")"}], " ", 
          RowBox[{"Hypergeometric2F1", "[", 
           RowBox[{
            RowBox[{"h7", "+", "h8", "+", "n7", "-", "\[CapitalDelta]11"}], 
            ",", 
            RowBox[{
            "1", "+", "h8", "+", "h9", "+", "n9", "-", "\[CapitalDelta]12"}], 
            ",", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "h8"}]}], ",", "z8"}], "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "h2", " ", 
          RowBox[{"(", 
           RowBox[{
           "h13", "+", "h3", "-", "h6", "+", "n13", "+", "n3", "-", "n6", "-", 
            RowBox[{"h2", " ", "z3"}], "-", 
            RowBox[{"h3", " ", "z3"}], "-", 
            RowBox[{"n3", " ", "z3"}], "+", 
            RowBox[{"z3", " ", "\[CapitalDelta]4"}]}], ")"}], " ", 
          RowBox[{"Hypergeometric2F1", "[", 
           RowBox[{
            RowBox[{"h1", "+", "h2", "+", "n1", "-", "\[CapitalDelta]3"}], 
            ",", 
            RowBox[{"h2", "+", "h3", "+", "n3", "-", "\[CapitalDelta]4"}], 
            ",", 
            RowBox[{"2", " ", "h2"}], ",", "z2"}], "]"}]}], "-", 
         RowBox[{"z2", " ", "z3", " ", 
          RowBox[{"(", 
           RowBox[{"h2", "+", "h3", "+", "n3", "-", "\[CapitalDelta]4"}], 
           ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "h2", " ", 
             RowBox[{"Hypergeometric2F1", "[", 
              RowBox[{
               RowBox[{"h1", "+", "h2", "+", "n1", "-", "\[CapitalDelta]3"}], 
               ",", 
               RowBox[{
               "1", "+", "h2", "+", "h3", "+", "n3", "-", 
                "\[CapitalDelta]4"}], ",", 
               RowBox[{"2", " ", "h2"}], ",", "z2"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"h1", "-", "h2", "+", "n1", "-", "\[CapitalDelta]3"}], 
              ")"}], " ", 
             RowBox[{"Hypergeometric2F1", "[", 
              RowBox[{
               RowBox[{"h1", "+", "h2", "+", "n1", "-", "\[CapitalDelta]3"}], 
               ",", 
               RowBox[{
               "1", "+", "h2", "+", "h3", "+", "n3", "-", 
                "\[CapitalDelta]4"}], ",", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "h2"}]}], ",", "z2"}], "]"}]}]}], ")"}]}]}],
         ")"}]}], "+", 
      RowBox[{"2", " ", "h8", " ", 
       RowBox[{"Hypergeometric2F1", "[", 
        RowBox[{
         RowBox[{"h7", "+", "h8", "+", "n7", "-", "\[CapitalDelta]11"}], ",", 
         RowBox[{"h8", "+", "h9", "+", "n9", "-", "\[CapitalDelta]12"}], ",", 
         RowBox[{"2", " ", "h8"}], ",", "z8"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "h2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["n13", "2"]}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z13"}], ")"}]}], "+", 
            RowBox[{"z13", " ", 
             RowBox[{"(", 
              RowBox[{
              "h12", "-", "h13", "-", "h9", "+", "n12", "-", "n9", "+", 
               RowBox[{"h8", " ", "z9"}], "+", 
               RowBox[{"h9", " ", "z9"}], "+", 
               RowBox[{"n9", " ", "z9"}], "-", 
               RowBox[{"z9", " ", "\[CapitalDelta]12"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"h13", "+", "h3", "-", "h6", "+", "n3", "-", "n6", "-", 
               RowBox[{"h2", " ", "z3"}], "-", 
               RowBox[{"h3", " ", "z3"}], "-", 
               RowBox[{"n3", " ", "z3"}], "+", 
               RowBox[{"z3", " ", "\[CapitalDelta]4"}]}], ")"}]}], "+", 
            RowBox[{"n13", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               RowBox[{"2", " ", "h13", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z13"}], ")"}]}], "+", 
               RowBox[{"h12", " ", "z13"}], "-", 
               RowBox[{"h3", " ", "z13"}], "+", 
               RowBox[{"h6", " ", "z13"}], "-", 
               RowBox[{"h9", " ", "z13"}], "+", 
               RowBox[{"n12", " ", "z13"}], "-", 
               RowBox[{"n3", " ", "z13"}], "+", 
               RowBox[{"n6", " ", "z13"}], "-", 
               RowBox[{"n9", " ", "z13"}], "+", 
               RowBox[{"h2", " ", "z13", " ", "z3"}], "+", 
               RowBox[{"h3", " ", "z13", " ", "z3"}], "+", 
               RowBox[{"n3", " ", "z13", " ", "z3"}], "+", 
               RowBox[{"h8", " ", "z13", " ", "z9"}], "+", 
               RowBox[{"h9", " ", "z13", " ", "z9"}], "+", 
               RowBox[{"n9", " ", "z13", " ", "z9"}], "-", 
               RowBox[{"z13", " ", "z9", " ", "\[CapitalDelta]12"}], "-", 
               RowBox[{"z13", " ", "z3", " ", "\[CapitalDelta]4"}]}], 
              ")"}]}]}], ")"}], " ", 
          RowBox[{"Hypergeometric2F1", "[", 
           RowBox[{
            RowBox[{"h1", "+", "h2", "+", "n1", "-", "\[CapitalDelta]3"}], 
            ",", 
            RowBox[{"h2", "+", "h3", "+", "n3", "-", "\[CapitalDelta]4"}], 
            ",", 
            RowBox[{"2", " ", "h2"}], ",", "z2"}], "]"}]}], "+", 
         RowBox[{"z13", " ", "z2", " ", "z3", " ", 
          RowBox[{"(", 
           RowBox[{
           "h12", "-", "h13", "-", "h9", "+", "n12", "-", "n13", "-", "n9", 
            "+", 
            RowBox[{"h8", " ", "z9"}], "+", 
            RowBox[{"h9", " ", "z9"}], "+", 
            RowBox[{"n9", " ", "z9"}], "-", 
            RowBox[{"z9", " ", "\[CapitalDelta]12"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"h2", "+", "h3", "+", "n3", "-", "\[CapitalDelta]4"}], 
           ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "h2", " ", 
             RowBox[{"Hypergeometric2F1", "[", 
              RowBox[{
               RowBox[{"h1", "+", "h2", "+", "n1", "-", "\[CapitalDelta]3"}], 
               ",", 
               RowBox[{
               "1", "+", "h2", "+", "h3", "+", "n3", "-", 
                "\[CapitalDelta]4"}], ",", 
               RowBox[{"2", " ", "h2"}], ",", "z2"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"h1", "-", "h2", "+", "n1", "-", "\[CapitalDelta]3"}], 
              ")"}], " ", 
             RowBox[{"Hypergeometric2F1", "[", 
              RowBox[{
               RowBox[{"h1", "+", "h2", "+", "n1", "-", "\[CapitalDelta]3"}], 
               ",", 
               RowBox[{
               "1", "+", "h2", "+", "h3", "+", "n3", "-", 
                "\[CapitalDelta]4"}], ",", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "h2"}]}], ",", "z2"}], "]"}]}]}], ")"}]}]}],
         ")"}]}]}], ")"}], " ", 
    RowBox[{"\[Alpha]", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"h1", ",", "n1"}], "}"}], ",", 
      RowBox[{"{", "h2", "}"}], ",", "\[CapitalDelta]1", ",", 
      "\[CapitalDelta]2", ",", "\[CapitalDelta]3"}], "]"}], " ", 
    RowBox[{"\[Alpha]", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"h10", ",", "n10"}], "}"}], ",", 
      RowBox[{"{", "h11", "}"}], ",", "\[CapitalDelta]13", ",", 
      "\[CapitalDelta]14", ",", "\[CapitalDelta]15"}], "]"}], " ", 
    RowBox[{"\[Alpha]", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"h4", ",", "n4"}], "}"}], ",", 
      RowBox[{"{", "h5", "}"}], ",", "\[CapitalDelta]5", ",", 
      "\[CapitalDelta]6", ",", "\[CapitalDelta]7"}], "]"}], " ", 
    RowBox[{"\[Alpha]", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"h7", ",", "n7"}], "}"}], ",", 
      RowBox[{"{", "h8", "}"}], ",", "\[CapitalDelta]9", ",", 
      "\[CapitalDelta]10", ",", "\[CapitalDelta]11"}], "]"}]}]}]}]], "Output",
 CellChangeTimes->{{3.8203220314950294`*^9, 3.8203220328234777`*^9}, {
   3.8203224874098167`*^9, 3.820322488695381*^9}, {3.8203227258318987`*^9, 
   3.820322726367435*^9}, {3.8203229019752197`*^9, 3.8203229024958267`*^9}, {
   3.8203229594124436`*^9, 3.8203229618279877`*^9}, 3.820479468648271*^9, 
   3.899220625337771*^9, 3.89922084449115*^9, 3.899387266750535*^9, {
   3.8993873818516245`*^9, 3.8993874099278517`*^9}, 3.899387558476783*^9, 
   3.8993916163126884`*^9, 3.899391813595913*^9, 3.899458338955145*^9, 
   3.8998904200907283`*^9, 3.905707045493699*^9, 3.905707169880207*^9},
 CellLabel->
  "Out[284]=",ExpressionUUID->"3f1988c0-c602-451d-af54-40e88bac3cc8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{"{", " ", 
    RowBox[{
     RowBox[{"Hypergeometric2F1", "[", 
      RowBox[{"a_", ",", "b_", ",", 
       RowBox[{"c", ":", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "h8"}]}], "|", 
          RowBox[{"1", "+", 
           RowBox[{"2", "h2"}]}]}], ")"}]}], ",", "z_"}], "]"}], ":>", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"b", " ", 
         RowBox[{"(", 
          RowBox[{"c", "-", "1"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z", "-", "1"}], ")"}]}], 
        RowBox[{"z", " ", 
         RowBox[{"(", 
          RowBox[{"b", "-", "c", "+", "1"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"c", "-", "1", "-", "a"}], ")"}]}]], " ", 
       RowBox[{"Hypergeometric2F1", "[", 
        RowBox[{"a", ",", 
         RowBox[{"b", "+", "1"}], ",", 
         RowBox[{"c", "-", "1"}], ",", "z"}], "]"}]}], "-", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"c", "-", "1"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"c", "-", "1", "-", "a"}], ")"}], " ", "z"}], "-", "b"}],
           ")"}]}], 
        RowBox[{"z", " ", 
         RowBox[{"(", 
          RowBox[{"b", "+", "1", "-", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"c", "-", "1", "-", "a"}], ")"}]}]], " ", 
       RowBox[{"Hypergeometric2F1", "[", 
        RowBox[{"a", ",", "b", ",", 
         RowBox[{"c", "-", "1"}], ",", "z"}], "]"}]}]}]}], "}"}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.8203220314950294`*^9, 3.8203220328234777`*^9}, {
   3.8203224874098167`*^9, 3.820322488695381*^9}, {3.8203227258318987`*^9, 
   3.820322726367435*^9}, {3.8203229019752197`*^9, 3.8203229024958267`*^9}, {
   3.8203229594124436`*^9, 3.8203229618279877`*^9}, 3.820479468648271*^9, {
   3.899220649437293*^9, 3.8992206525373516`*^9}, {3.899387566988082*^9, 
   3.8993875671247416`*^9}, {3.8993916291237183`*^9, 3.8993916296135235`*^9}},
 CellLabel->
  "In[285]:=",ExpressionUUID->"af38139f-f7b1-410f-addd-47dc258db22e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"n3", ",", "n6", ",", "n9", ",", "n12", ",", "n13"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"h8", " ", "z13", " ", "z9", " ", 
       RowBox[{"(", 
        RowBox[{"h8", "+", "h9", "+", "n9", "-", "\[CapitalDelta]12"}], ")"}],
        " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z8", " ", 
          RowBox[{"(", 
           RowBox[{
           "1", "-", "h8", "+", "h9", "+", "n9", "-", "\[CapitalDelta]12"}], 
           ")"}], " ", 
          RowBox[{"Hypergeometric2F1", "[", 
           RowBox[{
            RowBox[{"h7", "+", "h8", "+", "n7", "-", "\[CapitalDelta]11"}], 
            ",", 
            RowBox[{
            "1", "+", "h8", "+", "h9", "+", "n9", "-", "\[CapitalDelta]12"}], 
            ",", 
            RowBox[{"2", " ", "h8"}], ",", "z8"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "h8", "+", "h9", "+", "n9", "+", 
            RowBox[{"z8", " ", 
             RowBox[{"(", 
              RowBox[{"h7", "-", "h8", "+", "n7", "-", "\[CapitalDelta]11"}], 
              ")"}]}], "-", "\[CapitalDelta]12"}], ")"}], " ", 
          RowBox[{"Hypergeometric2F1", "[", 
           RowBox[{
            RowBox[{"h7", "+", "h8", "+", "n7", "-", "\[CapitalDelta]11"}], 
            ",", 
            RowBox[{
            "1", "+", "h8", "+", "h9", "+", "n9", "-", "\[CapitalDelta]12"}], 
            ",", 
            RowBox[{"2", " ", "h8"}], ",", "z8"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z8"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
           "1", "+", "h8", "+", "h9", "+", "n9", "-", "\[CapitalDelta]12"}], 
           ")"}], " ", 
          RowBox[{"Hypergeometric2F1", "[", 
           RowBox[{
            RowBox[{"h7", "+", "h8", "+", "n7", "-", "\[CapitalDelta]11"}], 
            ",", 
            RowBox[{
            "2", "+", "h8", "+", "h9", "+", "n9", "-", "\[CapitalDelta]12"}], 
            ",", 
            RowBox[{"2", " ", "h8"}], ",", "z8"}], "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"h2", " ", 
          RowBox[{"(", 
           RowBox[{
           "1", "-", "h2", "+", "h3", "+", "n3", "-", "\[CapitalDelta]4"}], 
           ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
           "h13", "+", "h3", "-", "h6", "+", "n13", "+", "n3", "-", "n6", "-", 
            RowBox[{"h2", " ", "z3"}], "-", 
            RowBox[{"h3", " ", "z3"}], "-", 
            RowBox[{"n3", " ", "z3"}], "+", 
            RowBox[{"z3", " ", "\[CapitalDelta]4"}]}], ")"}], " ", 
          RowBox[{"Hypergeometric2F1", "[", 
           RowBox[{
            RowBox[{"h1", "+", "h2", "+", "n1", "-", "\[CapitalDelta]3"}], 
            ",", 
            RowBox[{"h2", "+", "h3", "+", "n3", "-", "\[CapitalDelta]4"}], 
            ",", 
            RowBox[{"2", " ", "h2"}], ",", "z2"}], "]"}]}], "-", 
         RowBox[{"h2", " ", "z3", " ", 
          RowBox[{"(", 
           RowBox[{"h2", "+", "h3", "+", "n3", "-", "\[CapitalDelta]4"}], 
           ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"z2", " ", 
             RowBox[{"(", 
              RowBox[{
              "1", "-", "h2", "+", "h3", "+", "n3", "-", "\[CapitalDelta]4"}],
               ")"}], " ", 
             RowBox[{"Hypergeometric2F1", "[", 
              RowBox[{
               RowBox[{"h1", "+", "h2", "+", "n1", "-", "\[CapitalDelta]3"}], 
               ",", 
               RowBox[{
               "1", "+", "h2", "+", "h3", "+", "n3", "-", 
                "\[CapitalDelta]4"}], ",", 
               RowBox[{"2", " ", "h2"}], ",", "z2"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "h2", "+", "h3", "+", "n3", "+", 
               RowBox[{"z2", " ", 
                RowBox[{"(", 
                 RowBox[{
                 "h1", "-", "h2", "+", "n1", "-", "\[CapitalDelta]3"}], 
                 ")"}]}], "-", "\[CapitalDelta]4"}], ")"}], " ", 
             RowBox[{"Hypergeometric2F1", "[", 
              RowBox[{
               RowBox[{"h1", "+", "h2", "+", "n1", "-", "\[CapitalDelta]3"}], 
               ",", 
               RowBox[{
               "1", "+", "h2", "+", "h3", "+", "n3", "-", 
                "\[CapitalDelta]4"}], ",", 
               RowBox[{"2", " ", "h2"}], ",", "z2"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z2"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
              "1", "+", "h2", "+", "h3", "+", "n3", "-", "\[CapitalDelta]4"}],
               ")"}], " ", 
             RowBox[{"Hypergeometric2F1", "[", 
              RowBox[{
               RowBox[{"h1", "+", "h2", "+", "n1", "-", "\[CapitalDelta]3"}], 
               ",", 
               RowBox[{
               "2", "+", "h2", "+", "h3", "+", "n3", "-", 
                "\[CapitalDelta]4"}], ",", 
               RowBox[{"2", " ", "h2"}], ",", "z2"}], "]"}]}]}], ")"}]}]}], 
        ")"}]}], "-", 
      RowBox[{"h8", " ", 
       RowBox[{"(", 
        RowBox[{
        "1", "-", "h8", "+", "h9", "+", "n9", "-", "\[CapitalDelta]12"}], 
        ")"}], " ", 
       RowBox[{"Hypergeometric2F1", "[", 
        RowBox[{
         RowBox[{"h7", "+", "h8", "+", "n7", "-", "\[CapitalDelta]11"}], ",", 
         RowBox[{"h8", "+", "h9", "+", "n9", "-", "\[CapitalDelta]12"}], ",", 
         RowBox[{"2", " ", "h8"}], ",", "z8"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"h2", " ", 
          RowBox[{"(", 
           RowBox[{
           "1", "-", "h2", "+", "h3", "+", "n3", "-", "\[CapitalDelta]4"}], 
           ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["n13", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z13"}], ")"}]}], "-", 
            RowBox[{"z13", " ", 
             RowBox[{"(", 
              RowBox[{
              "h12", "-", "h13", "-", "h9", "+", "n12", "-", "n9", "+", 
               RowBox[{"h8", " ", "z9"}], "+", 
               RowBox[{"h9", " ", "z9"}], "+", 
               RowBox[{"n9", " ", "z9"}], "-", 
               RowBox[{"z9", " ", "\[CapitalDelta]12"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"h13", "+", "h3", "-", "h6", "+", "n3", "-", "n6", "-", 
               RowBox[{"h2", " ", "z3"}], "-", 
               RowBox[{"h3", " ", "z3"}], "-", 
               RowBox[{"n3", " ", "z3"}], "+", 
               RowBox[{"z3", " ", "\[CapitalDelta]4"}]}], ")"}]}], "-", 
            RowBox[{"n13", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               RowBox[{"2", " ", "h13", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z13"}], ")"}]}], "+", 
               RowBox[{"h12", " ", "z13"}], "-", 
               RowBox[{"h3", " ", "z13"}], "+", 
               RowBox[{"h6", " ", "z13"}], "-", 
               RowBox[{"h9", " ", "z13"}], "+", 
               RowBox[{"n12", " ", "z13"}], "-", 
               RowBox[{"n3", " ", "z13"}], "+", 
               RowBox[{"n6", " ", "z13"}], "-", 
               RowBox[{"n9", " ", "z13"}], "+", 
               RowBox[{"h2", " ", "z13", " ", "z3"}], "+", 
               RowBox[{"h3", " ", "z13", " ", "z3"}], "+", 
               RowBox[{"n3", " ", "z13", " ", "z3"}], "+", 
               RowBox[{"h8", " ", "z13", " ", "z9"}], "+", 
               RowBox[{"h9", " ", "z13", " ", "z9"}], "+", 
               RowBox[{"n9", " ", "z13", " ", "z9"}], "-", 
               RowBox[{"z13", " ", "z9", " ", "\[CapitalDelta]12"}], "-", 
               RowBox[{"z13", " ", "z3", " ", "\[CapitalDelta]4"}]}], 
              ")"}]}]}], ")"}], " ", 
          RowBox[{"Hypergeometric2F1", "[", 
           RowBox[{
            RowBox[{"h1", "+", "h2", "+", "n1", "-", "\[CapitalDelta]3"}], 
            ",", 
            RowBox[{"h2", "+", "h3", "+", "n3", "-", "\[CapitalDelta]4"}], 
            ",", 
            RowBox[{"2", " ", "h2"}], ",", "z2"}], "]"}]}], "+", 
         RowBox[{"h2", " ", "z13", " ", "z3", " ", 
          RowBox[{"(", 
           RowBox[{
           "h12", "-", "h13", "-", "h9", "+", "n12", "-", "n13", "-", "n9", 
            "+", 
            RowBox[{"h8", " ", "z9"}], "+", 
            RowBox[{"h9", " ", "z9"}], "+", 
            RowBox[{"n9", " ", "z9"}], "-", 
            RowBox[{"z9", " ", "\[CapitalDelta]12"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"h2", "+", "h3", "+", "n3", "-", "\[CapitalDelta]4"}], 
           ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"z2", " ", 
             RowBox[{"(", 
              RowBox[{
              "1", "-", "h2", "+", "h3", "+", "n3", "-", "\[CapitalDelta]4"}],
               ")"}], " ", 
             RowBox[{"Hypergeometric2F1", "[", 
              RowBox[{
               RowBox[{"h1", "+", "h2", "+", "n1", "-", "\[CapitalDelta]3"}], 
               ",", 
               RowBox[{
               "1", "+", "h2", "+", "h3", "+", "n3", "-", 
                "\[CapitalDelta]4"}], ",", 
               RowBox[{"2", " ", "h2"}], ",", "z2"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "h2", "+", "h3", "+", "n3", "+", 
               RowBox[{"z2", " ", 
                RowBox[{"(", 
                 RowBox[{
                 "h1", "-", "h2", "+", "n1", "-", "\[CapitalDelta]3"}], 
                 ")"}]}], "-", "\[CapitalDelta]4"}], ")"}], " ", 
             RowBox[{"Hypergeometric2F1", "[", 
              RowBox[{
               RowBox[{"h1", "+", "h2", "+", "n1", "-", "\[CapitalDelta]3"}], 
               ",", 
               RowBox[{
               "1", "+", "h2", "+", "h3", "+", "n3", "-", 
                "\[CapitalDelta]4"}], ",", 
               RowBox[{"2", " ", "h2"}], ",", "z2"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z2"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
              "1", "+", "h2", "+", "h3", "+", "n3", "-", "\[CapitalDelta]4"}],
               ")"}], " ", 
             RowBox[{"Hypergeometric2F1", "[", 
              RowBox[{
               RowBox[{"h1", "+", "h2", "+", "n1", "-", "\[CapitalDelta]3"}], 
               ",", 
               RowBox[{
               "2", "+", "h2", "+", "h3", "+", "n3", "-", 
                "\[CapitalDelta]4"}], ",", 
               RowBox[{"2", " ", "h2"}], ",", "z2"}], "]"}]}]}], ")"}]}]}], 
        ")"}]}]}], ")"}], " ", 
    RowBox[{"\[Alpha]", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"h1", ",", "n1"}], "}"}], ",", 
      RowBox[{"{", "h2", "}"}], ",", "\[CapitalDelta]1", ",", 
      "\[CapitalDelta]2", ",", "\[CapitalDelta]3"}], "]"}], " ", 
    RowBox[{"\[Alpha]", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"h10", ",", "n10"}], "}"}], ",", 
      RowBox[{"{", "h11", "}"}], ",", "\[CapitalDelta]13", ",", 
      "\[CapitalDelta]14", ",", "\[CapitalDelta]15"}], "]"}], " ", 
    RowBox[{"\[Alpha]", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"h4", ",", "n4"}], "}"}], ",", 
      RowBox[{"{", "h5", "}"}], ",", "\[CapitalDelta]5", ",", 
      "\[CapitalDelta]6", ",", "\[CapitalDelta]7"}], "]"}], " ", 
    RowBox[{"\[Alpha]", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"h7", ",", "n7"}], "}"}], ",", 
      RowBox[{"{", "h8", "}"}], ",", "\[CapitalDelta]9", ",", 
      "\[CapitalDelta]10", ",", "\[CapitalDelta]11"}], "]"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"h2", " ", "h8", " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "h8", "+", "h9", "+", "n9", "-", "\[CapitalDelta]12"}],
      ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "h2", "+", "h3", "+", "n3", "-", "\[CapitalDelta]4"}], 
     ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.8203220314950294`*^9, 3.8203220328234777`*^9}, {
   3.8203224874098167`*^9, 3.820322488695381*^9}, {3.8203227258318987`*^9, 
   3.820322726367435*^9}, {3.8203229019752197`*^9, 3.8203229024958267`*^9}, {
   3.8203229594124436`*^9, 3.8203229618279877`*^9}, 3.820479468648271*^9, 
   3.8992206682342477`*^9, 3.8992208595319057`*^9, 3.8993872849381313`*^9, 
   3.899387383547061*^9, 3.899387424617384*^9, 3.899387598313429*^9, 
   3.899391651597393*^9, 3.899391835412708*^9, 3.899458362466195*^9, 
   3.899890440594722*^9, 3.9057070952104683`*^9, 3.9057072163696036`*^9},
 CellLabel->
  "Out[285]=",ExpressionUUID->"85a13870-525b-49de-beee-3e7dea7514a6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Hypergeometric2F1", "[", 
      RowBox[{"a_", ",", 
       RowBox[{"b", ":", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
          "2", "+", "h2", "+", "h3", "+", "n3", "-", "\[CapitalDelta]4"}], 
          "|", 
          RowBox[{
          "2", "+", "h8", "+", "h9", "+", "n9", "-", "\[CapitalDelta]12"}]}], 
         ")"}]}], ",", "c_", ",", "z_"}], "]"}], ":>", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"2", " ", "b"}], "+", "c", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "-", "a", "+", "b"}], ")"}], " ", "z"}]}], 
          ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"b", "-", "1"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"z", "-", "1"}], ")"}]}], ")"}]}], ")"}], " ", 
       RowBox[{"Hypergeometric2F1", "[", 
        RowBox[{"a", ",", 
         RowBox[{"b", "-", "1"}], ",", "c", ",", "z"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "b", "-", "c"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"b", "-", "1"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"z", "-", "1"}], ")"}]}], ")"}]}], ")"}], " ", 
       RowBox[{"Hypergeometric2F1", "[", 
        RowBox[{"a", ",", 
         RowBox[{"b", "-", "2"}], ",", "c", ",", "z"}], "]"}]}]}]}], "}"}]}], 
  "//", 
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{"#", ",", 
     RowBox[{"HoldPattern", "[", 
      RowBox[{"Hypergeometric2F1", "[", 
       RowBox[{"_", ",", "_", ",", "_", ",", "_"}], "]"}], "]"}], ",", 
     "Simplify"}], "]"}], "&"}]}]], "Input",
 CellChangeTimes->{{3.8203220314950294`*^9, 3.8203220328234777`*^9}, {
   3.8203224874098167`*^9, 3.820322488695381*^9}, {3.8203227258318987`*^9, 
   3.820322726367435*^9}, {3.8203229019752197`*^9, 3.8203229024958267`*^9}, {
   3.8203229594124436`*^9, 3.8203229618279877`*^9}, 3.820479468648271*^9, {
   3.8992207292339697`*^9, 3.8992207500539284`*^9}, {3.8992207851403337`*^9, 
   3.8992208093990545`*^9}, {3.8993875916881227`*^9, 3.899387593682787*^9}, {
   3.899391667178045*^9, 3.899391671403495*^9}, 3.899391720580672*^9},
 CellLabel->
  "In[286]:=",ExpressionUUID->"88f44fde-35eb-4908-a522-c6359c340cb0"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"h13", "+", "h3", "-", "h6", "+", "n13", "+", "n3", "-", "n6"}], 
    ")"}], " ", "z13", " ", "z9", " ", 
   RowBox[{"(", 
    RowBox[{"h8", "+", "h9", "+", "n9", "-", "\[CapitalDelta]12"}], ")"}], 
   " ", 
   RowBox[{"c", "[", 
    RowBox[{"n3", ",", "n6", ",", "n9", ",", "n12", ",", "n13"}], "]"}], " ", 
   RowBox[{"Hypergeometric2F1", "[", 
    RowBox[{
     RowBox[{"h7", "+", "h8", "+", "n7", "-", "\[CapitalDelta]11"}], ",", 
     RowBox[{"1", "+", "h8", "+", "h9", "+", "n9", "-", "\[CapitalDelta]12"}],
      ",", 
     RowBox[{"2", " ", "h8"}], ",", "z8"}], "]"}], " ", 
   RowBox[{"Hypergeometric2F1", "[", 
    RowBox[{
     RowBox[{"h1", "+", "h2", "+", "n1", "-", "\[CapitalDelta]3"}], ",", 
     RowBox[{"h2", "+", "h3", "+", "n3", "-", "\[CapitalDelta]4"}], ",", 
     RowBox[{"2", " ", "h2"}], ",", "z2"}], "]"}], " ", 
   RowBox[{"\[Alpha]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"h1", ",", "n1"}], "}"}], ",", 
     RowBox[{"{", "h2", "}"}], ",", "\[CapitalDelta]1", ",", 
     "\[CapitalDelta]2", ",", "\[CapitalDelta]3"}], "]"}], " ", 
   RowBox[{"\[Alpha]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"h10", ",", "n10"}], "}"}], ",", 
     RowBox[{"{", "h11", "}"}], ",", "\[CapitalDelta]13", ",", 
     "\[CapitalDelta]14", ",", "\[CapitalDelta]15"}], "]"}], " ", 
   RowBox[{"\[Alpha]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"h4", ",", "n4"}], "}"}], ",", 
     RowBox[{"{", "h5", "}"}], ",", "\[CapitalDelta]5", ",", 
     "\[CapitalDelta]6", ",", "\[CapitalDelta]7"}], "]"}], " ", 
   RowBox[{"\[Alpha]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"h7", ",", "n7"}], "}"}], ",", 
     RowBox[{"{", "h8", "}"}], ",", "\[CapitalDelta]9", ",", 
     "\[CapitalDelta]10", ",", "\[CapitalDelta]11"}], "]"}]}], "-", 
  RowBox[{"z13", " ", "z3", " ", "z9", " ", 
   RowBox[{"(", 
    RowBox[{"h8", "+", "h9", "+", "n9", "-", "\[CapitalDelta]12"}], ")"}], 
   " ", 
   RowBox[{"(", 
    RowBox[{"h2", "+", "h3", "+", "n3", "-", "\[CapitalDelta]4"}], ")"}], " ", 
   RowBox[{"c", "[", 
    RowBox[{"n3", ",", "n6", ",", "n9", ",", "n12", ",", "n13"}], "]"}], " ", 
   RowBox[{"Hypergeometric2F1", "[", 
    RowBox[{
     RowBox[{"h7", "+", "h8", "+", "n7", "-", "\[CapitalDelta]11"}], ",", 
     RowBox[{"1", "+", "h8", "+", "h9", "+", "n9", "-", "\[CapitalDelta]12"}],
      ",", 
     RowBox[{"2", " ", "h8"}], ",", "z8"}], "]"}], " ", 
   RowBox[{"Hypergeometric2F1", "[", 
    RowBox[{
     RowBox[{"h1", "+", "h2", "+", "n1", "-", "\[CapitalDelta]3"}], ",", 
     RowBox[{"1", "+", "h2", "+", "h3", "+", "n3", "-", "\[CapitalDelta]4"}], 
     ",", 
     RowBox[{"2", " ", "h2"}], ",", "z2"}], "]"}], " ", 
   RowBox[{"\[Alpha]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"h1", ",", "n1"}], "}"}], ",", 
     RowBox[{"{", "h2", "}"}], ",", "\[CapitalDelta]1", ",", 
     "\[CapitalDelta]2", ",", "\[CapitalDelta]3"}], "]"}], " ", 
   RowBox[{"\[Alpha]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"h10", ",", "n10"}], "}"}], ",", 
     RowBox[{"{", "h11", "}"}], ",", "\[CapitalDelta]13", ",", 
     "\[CapitalDelta]14", ",", "\[CapitalDelta]15"}], "]"}], " ", 
   RowBox[{"\[Alpha]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"h4", ",", "n4"}], "}"}], ",", 
     RowBox[{"{", "h5", "}"}], ",", "\[CapitalDelta]5", ",", 
     "\[CapitalDelta]6", ",", "\[CapitalDelta]7"}], "]"}], " ", 
   RowBox[{"\[Alpha]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"h7", ",", "n7"}], "}"}], ",", 
     RowBox[{"{", "h8", "}"}], ",", "\[CapitalDelta]9", ",", 
     "\[CapitalDelta]10", ",", "\[CapitalDelta]11"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"Hypergeometric2F1", "[", 
    RowBox[{
     RowBox[{"h7", "+", "h8", "+", "n7", "-", "\[CapitalDelta]11"}], ",", 
     RowBox[{"h8", "+", "h9", "+", "n9", "-", "\[CapitalDelta]12"}], ",", 
     RowBox[{"2", " ", "h8"}], ",", "z8"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["n13", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z13"}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"h13", "+", "h3", "-", "h6", "+", "n3", "-", "n6"}], 
            ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "h12"}], "+", "h13", "+", "h9", "-", "n12", "+", 
             "n9"}], ")"}], " ", "z13"}], "+", 
          RowBox[{"n13", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "h13", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "z13"}], ")"}]}], "-", 
             RowBox[{"h12", " ", "z13"}], "+", 
             RowBox[{"h3", " ", "z13"}], "-", 
             RowBox[{"h6", " ", "z13"}], "+", 
             RowBox[{"h9", " ", "z13"}], "-", 
             RowBox[{"n12", " ", "z13"}], "+", 
             RowBox[{"n3", " ", "z13"}], "-", 
             RowBox[{"n6", " ", "z13"}], "+", 
             RowBox[{"n9", " ", "z13"}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"c", "[", 
         RowBox[{"n3", ",", "n6", ",", "n9", ",", "n12", ",", "n13"}], "]"}], 
        " ", 
        RowBox[{"Hypergeometric2F1", "[", 
         RowBox[{
          RowBox[{"h1", "+", "h2", "+", "n1", "-", "\[CapitalDelta]3"}], ",", 
          RowBox[{"h2", "+", "h3", "+", "n3", "-", "\[CapitalDelta]4"}], ",", 
          RowBox[{"2", " ", "h2"}], ",", "z2"}], "]"}], " ", 
        RowBox[{"\[Alpha]", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"h1", ",", "n1"}], "}"}], ",", 
          RowBox[{"{", "h2", "}"}], ",", "\[CapitalDelta]1", ",", 
          "\[CapitalDelta]2", ",", "\[CapitalDelta]3"}], "]"}], " ", 
        RowBox[{"\[Alpha]", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"h10", ",", "n10"}], "}"}], ",", 
          RowBox[{"{", "h11", "}"}], ",", "\[CapitalDelta]13", ",", 
          "\[CapitalDelta]14", ",", "\[CapitalDelta]15"}], "]"}], " ", 
        RowBox[{"\[Alpha]", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"h4", ",", "n4"}], "}"}], ",", 
          RowBox[{"{", "h5", "}"}], ",", "\[CapitalDelta]5", ",", 
          "\[CapitalDelta]6", ",", "\[CapitalDelta]7"}], "]"}], " ", 
        RowBox[{"\[Alpha]", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"h7", ",", "n7"}], "}"}], ",", 
          RowBox[{"{", "h8", "}"}], ",", "\[CapitalDelta]9", ",", 
          "\[CapitalDelta]10", ",", "\[CapitalDelta]11"}], "]"}]}], ")"}]}], 
     "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "h12", "-", "h13", "-", "h9", "+", "n12", "-", "n13", "-", "n9"}], 
       ")"}], " ", "z13", " ", "z3", " ", 
      RowBox[{"(", 
       RowBox[{"h2", "+", "h3", "+", "n3", "-", "\[CapitalDelta]4"}], ")"}], 
      " ", 
      RowBox[{"c", "[", 
       RowBox[{"n3", ",", "n6", ",", "n9", ",", "n12", ",", "n13"}], "]"}], 
      " ", 
      RowBox[{"Hypergeometric2F1", "[", 
       RowBox[{
        RowBox[{"h1", "+", "h2", "+", "n1", "-", "\[CapitalDelta]3"}], ",", 
        RowBox[{
        "1", "+", "h2", "+", "h3", "+", "n3", "-", "\[CapitalDelta]4"}], ",", 
        RowBox[{"2", " ", "h2"}], ",", "z2"}], "]"}], " ", 
      RowBox[{"\[Alpha]", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"h1", ",", "n1"}], "}"}], ",", 
        RowBox[{"{", "h2", "}"}], ",", "\[CapitalDelta]1", ",", 
        "\[CapitalDelta]2", ",", "\[CapitalDelta]3"}], "]"}], " ", 
      RowBox[{"\[Alpha]", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"h10", ",", "n10"}], "}"}], ",", 
        RowBox[{"{", "h11", "}"}], ",", "\[CapitalDelta]13", ",", 
        "\[CapitalDelta]14", ",", "\[CapitalDelta]15"}], "]"}], " ", 
      RowBox[{"\[Alpha]", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"h4", ",", "n4"}], "}"}], ",", 
        RowBox[{"{", "h5", "}"}], ",", "\[CapitalDelta]5", ",", 
        "\[CapitalDelta]6", ",", "\[CapitalDelta]7"}], "]"}], " ", 
      RowBox[{"\[Alpha]", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"h7", ",", "n7"}], "}"}], ",", 
        RowBox[{"{", "h8", "}"}], ",", "\[CapitalDelta]9", ",", 
        "\[CapitalDelta]10", ",", "\[CapitalDelta]11"}], "]"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{{3.8203220314950294`*^9, 3.8203220328234777`*^9}, {
   3.8203224874098167`*^9, 3.820322488695381*^9}, {3.8203227258318987`*^9, 
   3.820322726367435*^9}, {3.8203229019752197`*^9, 3.8203229024958267`*^9}, {
   3.8203229594124436`*^9, 3.8203229618279877`*^9}, 3.820479468648271*^9, 
   3.899220757396121*^9, 3.8992208096965237`*^9, 3.89922086002211*^9, 
   3.899387318660779*^9, 3.89938738394106*^9, 3.8993874250914516`*^9, 
   3.8993875989599457`*^9, 3.8993916730038614`*^9, 3.899391732395618*^9, 
   3.8993918361248393`*^9, 3.8994583630845084`*^9, 3.899890441247916*^9, 
   3.9057070965086746`*^9, 3.9057072176318445`*^9},
 CellLabel->
  "Out[286]=",ExpressionUUID->"2a72ec71-a6b1-4618-a84b-0ddfe7db3876"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Expand", "[", "%", "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Times", "[", 
       RowBox[{"aaa___", ",", " ", 
        RowBox[{
         RowBox[{"Hypergeometric2F1", "[", 
          RowBox[{
           RowBox[{"h7", "+", "h8", "+", "n7", "-", "\[CapitalDelta]11"}], 
           ",", 
           RowBox[{
           "h8", "+", "h9", "+", "n9", "-", "\[CapitalDelta]12", "+", "a_."}],
            ",", 
           RowBox[{"2", " ", "h8"}], ",", "z8"}], "]"}], " ", 
         RowBox[{"Hypergeometric2F1", "[", 
          RowBox[{
           RowBox[{"h1", "+", "h2", "+", "n1", "-", "\[CapitalDelta]3"}], ",", 
           RowBox[{
           "h2", "+", "h3", "+", "n3", "-", "\[CapitalDelta]4", "+", "b_."}], 
           ",", 
           RowBox[{"2", " ", "h2"}], ",", "z2"}], "]"}]}], ",", "bbb___"}], 
       "]"}], ":>", 
      RowBox[{
       SuperscriptBox["z9", 
        RowBox[{"-", "a"}]], 
       SuperscriptBox["z3", 
        RowBox[{"-", "b"}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Times", "[", 
          RowBox[{"aaa", ",", "bbb"}], "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"n9", "->", 
            RowBox[{"n9", "-", "a"}]}], ",", 
           RowBox[{"n3", "->", 
            RowBox[{"n3", "-", "b"}]}]}], "}"}]}], ")"}]}]}], "}"}]}], "//", 
   "Simplify"}], ";"}]], "Input",
 CellChangeTimes->{{3.8203220314950294`*^9, 3.8203220328234777`*^9}, {
   3.8203224874098167`*^9, 3.820322488695381*^9}, {3.8203227258318987`*^9, 
   3.820322726367435*^9}, {3.8203229019752197`*^9, 3.8203229024958267`*^9}, {
   3.8203229594124436`*^9, 3.8203229618279877`*^9}, 3.820479468648271*^9, {
   3.899220868324551*^9, 3.8992209572944565`*^9}, {3.89938767741203*^9, 
   3.899387698772215*^9}, {3.8993877724985743`*^9, 3.899387774484844*^9}, {
   3.8993878543144016`*^9, 3.8993878555457163`*^9}, {3.89938789453946*^9, 
   3.899387935017668*^9}, {3.899387965187126*^9, 3.89938796875983*^9}, {
   3.8993917608693247`*^9, 3.899391783195303*^9}, 3.899458303459154*^9},
 CellLabel->
  "In[287]:=",ExpressionUUID->"7a87dedb-0149-4b57-a5aa-4ce8520b16a7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sixteenrecrelmiddle", "=", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"Expand", "[", "%", "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Times", "[", 
        RowBox[{"aaa___", ",", 
         SuperscriptBox["z13", "a_."], ",", "bbb___"}], "]"}], ":>", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Times", "[", 
          RowBox[{"aaa", ",", "bbb"}], "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{"n13", "->", 
           RowBox[{"n13", "-", "a"}]}], "}"}]}], ")"}]}], "}"}]}], 
    RowBox[{
     RowBox[{"\[Alpha]", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"h1", ",", "n1"}], "}"}], ",", 
       RowBox[{"{", "h2", "}"}], ",", "\[CapitalDelta]1", ",", 
       "\[CapitalDelta]2", ",", "\[CapitalDelta]3"}], "]"}], " ", 
     RowBox[{"\[Alpha]", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"h10", ",", "n10"}], "}"}], ",", 
       RowBox[{"{", "h11", "}"}], ",", "\[CapitalDelta]13", ",", 
       "\[CapitalDelta]14", ",", "\[CapitalDelta]15"}], "]"}], " ", 
     RowBox[{"\[Alpha]", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"h4", ",", "n4"}], "}"}], ",", 
       RowBox[{"{", "h5", "}"}], ",", "\[CapitalDelta]5", ",", 
       "\[CapitalDelta]6", ",", "\[CapitalDelta]7"}], "]"}], " ", 
     RowBox[{"\[Alpha]", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"h7", ",", "n7"}], "}"}], ",", 
       RowBox[{"{", "h8", "}"}], ",", "\[CapitalDelta]9", ",", 
       "\[CapitalDelta]10", ",", "\[CapitalDelta]11"}], "]"}]}]], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      RowBox[{"c", "[", 
       RowBox[{"_", ",", "_", ",", "_", ",", "_", ",", "_"}], "]"}], ",", 
      "Simplify"}], "]"}], "&"}]}]}]], "Input",
 CellChangeTimes->{{3.8203220314950294`*^9, 3.8203220328234777`*^9}, {
   3.8203224874098167`*^9, 3.820322488695381*^9}, {3.8203227258318987`*^9, 
   3.820322726367435*^9}, {3.8203229019752197`*^9, 3.8203229024958267`*^9}, {
   3.8203229594124436`*^9, 3.8203229618279877`*^9}, 3.820479468648271*^9, {
   3.899387980326975*^9, 3.8993880668624053`*^9}, {3.8994583055136833`*^9, 
   3.899458309563557*^9}, {3.9057070581785083`*^9, 3.905707077899747*^9}},
 CellLabel->
  "In[288]:=",ExpressionUUID->"d60e6299-53d9-4219-a433-4b60503f3679"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "h8", "+", "h9", "+", "n9", "-", 
       "\[CapitalDelta]12"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "h2", "+", "h3", "+", "n3", "-", 
       "\[CapitalDelta]4"}], ")"}], " ", 
     RowBox[{"c", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "+", "n3"}], ",", "n6", ",", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "n9"}], ",", "n12", ",", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "n13"}]}], "]"}]}], ")"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "1", "+", "h12", "-", "h13", "-", "h9", "+", "n12", "-", "n13", "-", 
     "n9"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "h2", "+", "h3", "+", "n3", "-", 
     "\[CapitalDelta]4"}], ")"}], " ", 
   RowBox[{"c", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "+", "n3"}], ",", "n6", ",", "n9", ",", "n12", ",", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "n13"}]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "h13", "+", "h3", "-", "h6", "+", "n13", "+", 
     "n3", "-", "n6"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "h8", "+", "h9", "+", "n9", "-", 
     "\[CapitalDelta]12"}], ")"}], " ", 
   RowBox[{"c", "[", 
    RowBox[{"n3", ",", "n6", ",", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "n9"}], ",", "n12", ",", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "n13"}]}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "h13", "+", "h3", "-", "h6", "+", "n13", "+", 
     "n3", "-", "n6"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "-", "h12", "+", "h13", "+", "h9", "-", "n12", "+", 
     "n13", "+", "n9"}], ")"}], " ", 
   RowBox[{"c", "[", 
    RowBox[{"n3", ",", "n6", ",", "n9", ",", "n12", ",", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "n13"}]}], "]"}]}], "+", 
  RowBox[{"n13", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"2", " ", "h13"}], "+", "n13"}], ")"}], " ", 
   RowBox[{"c", "[", 
    RowBox[{"n3", ",", "n6", ",", "n9", ",", "n12", ",", "n13"}], 
    "]"}]}]}]], "Output",
 CellChangeTimes->{{3.8203220314950294`*^9, 3.8203220328234777`*^9}, {
   3.8203224874098167`*^9, 3.820322488695381*^9}, {3.8203227258318987`*^9, 
   3.820322726367435*^9}, {3.8203229019752197`*^9, 3.8203229024958267`*^9}, {
   3.8203229594124436`*^9, 3.8203229618279877`*^9}, 3.820479468648271*^9, {
   3.8993880268175993`*^9, 3.8993880345796194`*^9}, {3.899388067007044*^9, 
   3.899388071763156*^9}, 3.8993918364460845`*^9, 3.8994583632911167`*^9, 
   3.8998904414194903`*^9, 3.9057070968489847`*^9, 3.905707217958973*^9},
 CellLabel->
  "Out[288]=",ExpressionUUID->"a469e75a-09d5-4212-be46-6ca86be575a6"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Check of the Feynman rule expressions for low n", "Subsubsection",
 CellChangeTimes->{{3.905707287195958*^9, 
  3.9057073008664465`*^9}},ExpressionUUID->"173397fe-aa38-4236-949a-\
043ce5b7eb65"],

Cell["\<\
Let\[CloseCurlyQuote]s extract the equivalent of c[n3,n6,n9,n12,n13] from the \
Feynman rules (we need to quotient out some pochhammers since these were \
already taken into account from the 2F1 in the wave modes)\
\>", "Text",
 CellChangeTimes->{{3.9057079299021115`*^9, 
  3.905707981391808*^9}},ExpressionUUID->"f2cc2a73-b262-458b-92be-\
960afc4a0f24"],

Cell[CellGroupData[{

Cell[BoxData[
 FractionBox[
  RowBox[{"Select", "[", 
   RowBox[{
    RowBox[{"computeBlock", "[", 
     RowBox[{"flowSixteen", ",", "Automatic"}], "]"}], ",", 
    RowBox[{
     RowBox[{"Not", "[", 
      RowBox[{"With", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"elem", "=", "#"}], "}"}], ",", 
        RowBox[{"And", "@@", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"FreeQ", "[", 
             RowBox[{"elem", ",", "#"}], "]"}], "&"}], "/@", 
           RowBox[{"{", 
            RowBox[{"n3", ",", "n6", ",", "n9", ",", "n12", ",", "n13"}], 
            "}"}]}], ")"}]}]}], "]"}], "]"}], "&"}]}], "]"}], 
  RowBox[{
   RowBox[{"Pochhammer", "[", 
    RowBox[{
     RowBox[{"h2", "+", "h3", "+", "n3", "-", "\[CapitalDelta]4"}], ",", 
     "n2"}], "]"}], 
   RowBox[{"Pochhammer", "[", 
    RowBox[{
     RowBox[{"h5", "+", "h6", "+", "n6", "-", "\[CapitalDelta]8"}], ",", 
     "n5"}], "]"}], 
   RowBox[{"Pochhammer", "[", 
    RowBox[{
     RowBox[{"h11", "+", "h12", "+", "n12", "-", "\[CapitalDelta]16"}], ",", 
     "n11"}], "]"}], 
   RowBox[{"Pochhammer", "[", 
    RowBox[{
     RowBox[{"h8", "+", "h9", "+", "n9", "-", "\[CapitalDelta]12"}], ",", 
     "n8"}], "]"}]}]]], "Input",
 CellChangeTimes->{{3.905707340553318*^9, 3.9057073580437984`*^9}, {
  3.9057074147985206`*^9, 3.905707419818451*^9}, {3.905707494620247*^9, 
  3.905707541556451*^9}, {3.90570792687188*^9, 3.905707927044733*^9}},
 CellLabel->
  "In[301]:=",ExpressionUUID->"08a5114c-8eaa-4479-aff3-a817aa34915d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["z12", 
     RowBox[{"h12", "+", "n12"}]], " ", 
    SuperscriptBox["z13", 
     RowBox[{"h13", "+", "n13"}]], " ", 
    SuperscriptBox["z3", 
     RowBox[{"h3", "+", "n3"}]], " ", 
    SuperscriptBox["z6", 
     RowBox[{"h6", "+", "n6"}]], " ", 
    SuperscriptBox["z9", 
     RowBox[{"h9", "+", "n9"}]], " ", 
    RowBox[{"HypergeometricPFQ", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "+", "h13", "+", "h3", "+", "h6"}], ",", 
        RowBox[{"-", "n13"}], ",", 
        RowBox[{"-", "n3"}], ",", 
        RowBox[{"-", "n6"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "h13"}], "+", "h3", "+", "h6", "-", "n13"}], ",", 
        RowBox[{"h13", "-", "h3", "+", "h6", "-", "n3"}], ",", 
        RowBox[{"h13", "+", "h3", "-", "h6", "-", "n6"}]}], "}"}], ",", "1"}],
      "]"}], " ", 
    RowBox[{"HypergeometricPFQ", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "+", "h12", "+", "h13", "+", "h9"}], ",", 
        RowBox[{"-", "n12"}], ",", 
        RowBox[{"-", "n13"}], ",", 
        RowBox[{"-", "n9"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "h12"}], "+", "h13", "+", "h9", "-", "n12"}], ",", 
        RowBox[{"h12", "-", "h13", "+", "h9", "-", "n13"}], ",", 
        RowBox[{"h12", "+", "h13", "-", "h9", "-", "n9"}]}], "}"}], ",", 
      "1"}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "h12"}], "+", "h13", "+", "h9", "-", "n12"}], ",", 
      "n13"}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "h13"}], "+", "h3", "+", "h6", "-", "n13"}], ",", "n3"}], 
     "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"h12", "-", "h13", "+", "h9", "-", "n13"}], ",", "n9"}], "]"}], 
    " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"h13", "-", "h3", "+", "h6", "-", "n3"}], ",", "n6"}], "]"}], 
    " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"h13", "+", "h3", "-", "h6", "-", "n6"}], ",", "n13"}], "]"}], 
    " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"h12", "+", "h13", "-", "h9", "-", "n9"}], ",", "n12"}], "]"}], 
    " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"h8", "+", "h9", "-", "\[CapitalDelta]12"}], ",", 
      RowBox[{"n8", "+", "n9"}]}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"h11", "+", "h12", "-", "\[CapitalDelta]16"}], ",", 
      RowBox[{"n11", "+", "n12"}]}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"h2", "+", "h3", "-", "\[CapitalDelta]4"}], ",", 
      RowBox[{"n2", "+", "n3"}]}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"h5", "+", "h6", "-", "\[CapitalDelta]8"}], ",", 
      RowBox[{"n5", "+", "n6"}]}], "]"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"n12", "!"}], " ", 
    RowBox[{"n13", "!"}], " ", 
    RowBox[{"n3", "!"}], " ", 
    RowBox[{"n6", "!"}], " ", 
    RowBox[{"n9", "!"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"2", " ", "h12"}], ",", "n12"}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"2", " ", "h13"}], ",", "n13"}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"2", " ", "h3"}], ",", "n3"}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"2", " ", "h6"}], ",", "n6"}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"2", " ", "h9"}], ",", "n9"}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"h8", "+", "h9", "+", "n9", "-", "\[CapitalDelta]12"}], ",", 
      "n8"}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"h11", "+", "h12", "+", "n12", "-", "\[CapitalDelta]16"}], ",", 
      "n11"}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"h2", "+", "h3", "+", "n3", "-", "\[CapitalDelta]4"}], ",", 
      "n2"}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"h5", "+", "h6", "+", "n6", "-", "\[CapitalDelta]8"}], ",", 
      "n5"}], "]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.9057073469122534`*^9, 3.905707542472328*^9, 
  3.9057075906797047`*^9, 3.9057077977413373`*^9, 3.9057079951828995`*^9},
 CellLabel->
  "Out[301]=",ExpressionUUID->"f42f03f9-4ad2-4ce9-a043-d4ede959a4a5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox[
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"h2", "+", "h3", "-", "\[CapitalDelta]4"}], ",", "n3"}], "]"}], 
    RowBox[{
     RowBox[{"n3", "!"}], 
     RowBox[{"Pochhammer", "[", 
      RowBox[{
       RowBox[{"2", "h3"}], ",", "n3"}], "]"}]}]], 
   FractionBox[
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"h5", "+", "h6", "-", "\[CapitalDelta]8"}], ",", "n6"}], "]"}], 
    RowBox[{
     RowBox[{"n6", "!"}], 
     RowBox[{"Pochhammer", "[", 
      RowBox[{
       RowBox[{"2", "h6"}], ",", "n6"}], "]"}]}]], 
   FractionBox[
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"h8", "+", "h9", "-", "\[CapitalDelta]12"}], ",", "n9"}], "]"}], 
    RowBox[{
     RowBox[{"n9", "!"}], 
     RowBox[{"Pochhammer", "[", 
      RowBox[{
       RowBox[{"2", "h9"}], ",", "n9"}], "]"}]}]], 
   FractionBox[
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"h11", "+", "h12", "-", "\[CapitalDelta]16"}], ",", "n12"}], 
     "]"}], 
    RowBox[{
     RowBox[{"n12", "!"}], 
     RowBox[{"Pochhammer", "[", 
      RowBox[{
       RowBox[{"2", "h12"}], ",", "n12"}], "]"}]}]], 
   FractionBox["1", 
    RowBox[{
     RowBox[{"n13", "!"}], 
     RowBox[{"Pochhammer", "[", 
      RowBox[{
       RowBox[{"2", "h13"}], ",", "n13"}], "]"}]}]], 
   RowBox[{"Pochhammer", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "h13"}], "+", "h3", "+", "h6", "-", "n13"}], ",", "n3"}], 
    "]"}], 
   RowBox[{"Pochhammer", "[", 
    RowBox[{
     RowBox[{"h6", "+", "h13", "-", "h3", "-", "n3"}], ",", "n6"}], "]"}], 
   RowBox[{"Pochhammer", "[", 
    RowBox[{
     RowBox[{"h13", "+", "h3", "-", "h6", "-", "n6"}], ",", "n13"}], "]"}], 
   RowBox[{"Pochhammer", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "h13"}], "+", "h9", "+", "h12", "-", "n13"}], ",", "n9"}], 
    "]"}], 
   RowBox[{"Pochhammer", "[", 
    RowBox[{
     RowBox[{"h12", "+", "h13", "-", "h9", "-", "n9"}], ",", "n12"}], "]"}], 
   RowBox[{"Pochhammer", "[", 
    RowBox[{
     RowBox[{"h13", "+", "h9", "-", "h12", "-", "n12"}], ",", "n13"}], "]"}], 
   RowBox[{"HypergeometricPFQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "n3"}], ",", 
       RowBox[{"-", "n6"}], ",", 
       RowBox[{"-", "n13"}], ",", 
       RowBox[{"h3", "+", "h6", "+", "h13", "-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"h3", "+", "h6", "-", "h13", "-", "n13"}], ",", 
       RowBox[{"h6", "+", "h13", "-", "h3", "-", "n3"}], ",", 
       RowBox[{"h13", "+", "h3", "-", "h6", "-", "n6"}]}], "}"}], ",", "1"}], 
    "]"}], 
   FractionBox[
    RowBox[{"HypergeometricPFQ", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "n9"}], ",", 
        RowBox[{"-", "n12"}], ",", 
        RowBox[{"-", "n13"}], ",", 
        RowBox[{"h9", "+", "h12", "+", "h13", "-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"h9", "+", "h12", "-", "h13", "-", "n13"}], ",", 
        RowBox[{"h12", "+", "h13", "-", "h9", "-", "n9"}], ",", 
        RowBox[{"h13", "+", "h9", "-", "h12", "-", "n12"}]}], "}"}], ",", 
      "1"}], "]"}], "%"]}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.9057075787948227`*^9, 3.9057075869494295`*^9}},
 CellLabel->
  "In[302]:=",ExpressionUUID->"239834bf-b7d8-494e-9a10-85f762bae297"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["z12", 
   RowBox[{
    RowBox[{"-", "h12"}], "-", "n12"}]], " ", 
  SuperscriptBox["z13", 
   RowBox[{
    RowBox[{"-", "h13"}], "-", "n13"}]], " ", 
  SuperscriptBox["z3", 
   RowBox[{
    RowBox[{"-", "h3"}], "-", "n3"}]], " ", 
  SuperscriptBox["z6", 
   RowBox[{
    RowBox[{"-", "h6"}], "-", "n6"}]], " ", 
  SuperscriptBox["z9", 
   RowBox[{
    RowBox[{"-", "h9"}], "-", "n9"}]]}]], "Output",
 CellChangeTimes->{{3.9057075821526523`*^9, 3.905707591320304*^9}, 
   3.9057079016287613`*^9, 3.9057080080748706`*^9},
 CellLabel->
  "Out[302]=",ExpressionUUID->"2ec57fa1-291d-4395-92ab-4183ba3380f9"]
}, Open  ]],

Cell["\<\
So we can plug in the following expression and check for low n that the \
recurrence relation is satisfied:\
\>", "Text",
 CellChangeTimes->{{3.905708026025152*^9, 
  3.9057080424198713`*^9}},ExpressionUUID->"77424bee-f50b-4f1c-a9ca-\
ce1e0d72164f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"sixteenrecrel1234", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"c", "[", 
      RowBox[{"n3_", ",", "n6_", ",", "n9_", ",", "n12_", ",", "n13_"}], 
      "]"}], ":>", 
     RowBox[{
      FractionBox[
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{"h2", "+", "h3", "-", "\[CapitalDelta]4"}], ",", "n3"}], 
        "]"}], 
       RowBox[{
        RowBox[{"n3", "!"}], 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"2", "h3"}], ",", "n3"}], "]"}]}]], 
      FractionBox[
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{"h5", "+", "h6", "-", "\[CapitalDelta]8"}], ",", "n6"}], 
        "]"}], 
       RowBox[{
        RowBox[{"n6", "!"}], 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"2", "h6"}], ",", "n6"}], "]"}]}]], 
      FractionBox[
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{"h8", "+", "h9", "-", "\[CapitalDelta]12"}], ",", "n9"}], 
        "]"}], 
       RowBox[{
        RowBox[{"n9", "!"}], 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"2", "h9"}], ",", "n9"}], "]"}]}]], 
      FractionBox[
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{"h11", "+", "h12", "-", "\[CapitalDelta]16"}], ",", "n12"}], 
        "]"}], 
       RowBox[{
        RowBox[{"n12", "!"}], 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"2", "h12"}], ",", "n12"}], "]"}]}]], 
      FractionBox["1", 
       RowBox[{
        RowBox[{"n13", "!"}], 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"2", "h13"}], ",", "n13"}], "]"}]}]], 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "h13"}], "+", "h3", "+", "h6", "-", "n13"}], ",", 
        "n3"}], "]"}], 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{"h6", "+", "h13", "-", "h3", "-", "n3"}], ",", "n6"}], "]"}], 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{"h13", "+", "h3", "-", "h6", "-", "n6"}], ",", "n13"}], "]"}], 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "h13"}], "+", "h9", "+", "h12", "-", "n13"}], ",", 
        "n9"}], "]"}], 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{"h12", "+", "h13", "-", "h9", "-", "n9"}], ",", "n12"}], 
       "]"}], 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{"h13", "+", "h9", "-", "h12", "-", "n12"}], ",", "n13"}], 
       "]"}], 
      RowBox[{"HypergeometricPFQ", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "n3"}], ",", 
          RowBox[{"-", "n6"}], ",", 
          RowBox[{"-", "n13"}], ",", 
          RowBox[{"h3", "+", "h6", "+", "h13", "-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"h3", "+", "h6", "-", "h13", "-", "n13"}], ",", 
          RowBox[{"h6", "+", "h13", "-", "h3", "-", "n3"}], ",", 
          RowBox[{"h13", "+", "h3", "-", "h6", "-", "n6"}]}], "}"}], ",", 
        "1"}], "]"}], 
      RowBox[{"HypergeometricPFQ", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "n9"}], ",", 
          RowBox[{"-", "n12"}], ",", 
          RowBox[{"-", "n13"}], ",", 
          RowBox[{"h9", "+", "h12", "+", "h13", "-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"h9", "+", "h12", "-", "h13", "-", "n13"}], ",", 
          RowBox[{"h12", "+", "h13", "-", "h9", "-", "n9"}], ",", 
          RowBox[{"h13", "+", "h9", "-", "h12", "-", "n12"}]}], "}"}], ",", 
        "1"}], "]"}]}]}], "}"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.9057073036968913`*^9, 3.9057073083869057`*^9}},
 CellLabel->
  "In[303]:=",ExpressionUUID->"2ac784f7-08d2-443b-9522-298835fcdece"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"HypergeometricPFQ", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "+", "h12", "+", "h13", "+", "h9"}], ",", 
        RowBox[{"-", "n12"}], ",", 
        RowBox[{"-", "n13"}], ",", 
        RowBox[{"-", "n9"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "h12"}], "+", "h13", "+", "h9", "-", "n12"}], ",", 
        RowBox[{"h12", "-", "h13", "+", "h9", "-", "n13"}], ",", 
        RowBox[{"h12", "+", "h13", "-", "h9", "-", "n9"}]}], "}"}], ",", 
      "1"}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "h12"}], "+", "h13", "+", "h9", "-", "n12"}], ",", 
      "n13"}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"h12", "-", "h13", "+", "h9", "-", "n13"}], ",", "n9"}], "]"}], 
    " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"h12", "+", "h13", "-", "h9", "-", "n9"}], ",", "n12"}], "]"}], 
    " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"h8", "+", "h9", "-", "\[CapitalDelta]12"}], ",", "n9"}], "]"}],
     " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"h11", "+", "h12", "-", "\[CapitalDelta]16"}], ",", "n12"}], 
     "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "h2", "+", "h3", "+", "n3", "-", 
           "\[CapitalDelta]4"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "h5", "+", "h6", "+", "n6", "-", 
           "\[CapitalDelta]8"}], ")"}], " ", 
         RowBox[{"HypergeometricPFQ", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "+", "h13", "+", "h3", "+", "h6"}], ",", 
             RowBox[{"-", "n13"}], ",", 
             RowBox[{"1", "-", "n3"}], ",", 
             RowBox[{"1", "-", "n6"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "h13"}], "+", "h3", "+", "h6", "-", "n13"}], ",", 
             RowBox[{"1", "+", "h13", "-", "h3", "+", "h6", "-", "n3"}], ",", 
             RowBox[{"1", "+", "h13", "+", "h3", "-", "h6", "-", "n6"}]}], 
            "}"}], ",", "1"}], "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "h13"}], "+", "h3", "+", "h6", "-", "n13"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n3"}]}], "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"1", "+", "h13", "-", "h3", "+", "h6", "-", "n3"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n6"}]}], "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"1", "+", "h13", "+", "h3", "-", "h6", "-", "n6"}], ",", 
           "n13"}], "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"h2", "+", "h3", "-", "\[CapitalDelta]4"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n3"}]}], "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"h5", "+", "h6", "-", "\[CapitalDelta]8"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n6"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n3"}], ")"}], "!"}], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n6"}], ")"}], "!"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"2", " ", "h3"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n3"}]}], "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"2", " ", "h6"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n6"}]}], "]"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "1", "+", "h13", "-", "h3", "-", "h6", "+", "n13", "-", "n3", "-", 
           "n6"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "h2", "+", "h3", "+", "n3", "-", 
           "\[CapitalDelta]4"}], ")"}], " ", 
         RowBox[{"HypergeometricPFQ", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "+", "h13", "+", "h3", "+", "h6"}], ",", 
             RowBox[{"-", "n13"}], ",", 
             RowBox[{"1", "-", "n3"}], ",", 
             RowBox[{"-", "n6"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "h13"}], "+", "h3", "+", "h6", "-", "n13"}], ",", 
             RowBox[{"1", "+", "h13", "-", "h3", "+", "h6", "-", "n3"}], ",", 
             RowBox[{"h13", "+", "h3", "-", "h6", "-", "n6"}]}], "}"}], ",", 
           "1"}], "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "h13"}], "+", "h3", "+", "h6", "-", "n13"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n3"}]}], "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"1", "+", "h13", "-", "h3", "+", "h6", "-", "n3"}], ",", 
           "n6"}], "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"h13", "+", "h3", "-", "h6", "-", "n6"}], ",", "n13"}], 
          "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"h2", "+", "h3", "-", "\[CapitalDelta]4"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n3"}]}], "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"h5", "+", "h6", "-", "\[CapitalDelta]8"}], ",", "n6"}], 
          "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n3"}], ")"}], "!"}], " ", 
         RowBox[{"n6", "!"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"2", " ", "h3"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n3"}]}], "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"2", " ", "h6"}], ",", "n6"}], "]"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "h3"}], "+", "n3"}], ")"}], " ", 
         RowBox[{"HypergeometricPFQ", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "+", "h13", "+", "h3", "+", "h6"}], ",", 
             RowBox[{"-", "n13"}], ",", 
             RowBox[{"-", "n3"}], ",", 
             RowBox[{"-", "n6"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "h13"}], "+", "h3", "+", "h6", "-", "n13"}], ",", 
             RowBox[{"h13", "-", "h3", "+", "h6", "-", "n3"}], ",", 
             RowBox[{"h13", "+", "h3", "-", "h6", "-", "n6"}]}], "}"}], ",", 
           "1"}], "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "h13"}], "+", "h3", "+", "h6", "-", "n13"}], ",", 
           "n3"}], "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"h13", "-", "h3", "+", "h6", "-", "n3"}], ",", "n6"}], 
          "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"h13", "+", "h3", "-", "h6", "-", "n6"}], ",", "n13"}], 
          "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"h2", "+", "h3", "-", "\[CapitalDelta]4"}], ",", "n3"}], 
          "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"h5", "+", "h6", "-", "\[CapitalDelta]8"}], ",", "n6"}], 
          "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"n3", "!"}], " ", 
         RowBox[{"n6", "!"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"2", " ", "h3"}], ",", "n3"}], "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"2", " ", "h6"}], ",", "n6"}], "]"}]}], ")"}]}]}], ")"}]}],
    ")"}], "/", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"n12", "!"}], " ", 
    RowBox[{"n13", "!"}], " ", 
    RowBox[{"n9", "!"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"2", " ", "h12"}], ",", "n12"}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"2", " ", "h13"}], ",", "n13"}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"2", " ", "h9"}], ",", "n9"}], "]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.9057080442515173`*^9},
 CellLabel->
  "Out[303]=",ExpressionUUID->"cf43344e-1675-4b87-b437-8470e2338fce"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{"%", ",", 
    RowBox[{"{", 
     RowBox[{"n3", ",", "0", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"n6", ",", "0", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"n9", ",", "0", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"n12", ",", "0", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"n13", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", 
  "Together"}]], "Input",
 CellLabel->
  "In[304]:=",ExpressionUUID->"af2d7c95-3dba-456d-a570-dcb3a5473b23"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.9057080550995436`*^9},
 CellLabel->
  "Out[304]=",ExpressionUUID->"0cbb7d66-452a-4e23-bcb1-052b50c0064b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"sixteenrecrelmiddle", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"c", "[", 
      RowBox[{"n3_", ",", "n6_", ",", "n9_", ",", "n12_", ",", "n13_"}], 
      "]"}], ":>", 
     RowBox[{
      FractionBox[
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{"h2", "+", "h3", "-", "\[CapitalDelta]4"}], ",", "n3"}], 
        "]"}], 
       RowBox[{
        RowBox[{"n3", "!"}], 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"2", "h3"}], ",", "n3"}], "]"}]}]], 
      FractionBox[
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{"h5", "+", "h6", "-", "\[CapitalDelta]8"}], ",", "n6"}], 
        "]"}], 
       RowBox[{
        RowBox[{"n6", "!"}], 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"2", "h6"}], ",", "n6"}], "]"}]}]], 
      FractionBox[
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{"h8", "+", "h9", "-", "\[CapitalDelta]12"}], ",", "n9"}], 
        "]"}], 
       RowBox[{
        RowBox[{"n9", "!"}], 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"2", "h9"}], ",", "n9"}], "]"}]}]], 
      FractionBox[
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{"h11", "+", "h12", "-", "\[CapitalDelta]16"}], ",", "n12"}], 
        "]"}], 
       RowBox[{
        RowBox[{"n12", "!"}], 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"2", "h12"}], ",", "n12"}], "]"}]}]], 
      FractionBox["1", 
       RowBox[{
        RowBox[{"n13", "!"}], 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"2", "h13"}], ",", "n13"}], "]"}]}]], 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "h13"}], "+", "h3", "+", "h6", "-", "n13"}], ",", 
        "n3"}], "]"}], 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{"h6", "+", "h13", "-", "h3", "-", "n3"}], ",", "n6"}], "]"}], 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{"h13", "+", "h3", "-", "h6", "-", "n6"}], ",", "n13"}], "]"}], 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "h13"}], "+", "h9", "+", "h12", "-", "n13"}], ",", 
        "n9"}], "]"}], 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{"h12", "+", "h13", "-", "h9", "-", "n9"}], ",", "n12"}], 
       "]"}], 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{"h13", "+", "h9", "-", "h12", "-", "n12"}], ",", "n13"}], 
       "]"}], 
      RowBox[{"HypergeometricPFQ", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "n3"}], ",", 
          RowBox[{"-", "n6"}], ",", 
          RowBox[{"-", "n13"}], ",", 
          RowBox[{"h3", "+", "h6", "+", "h13", "-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"h3", "+", "h6", "-", "h13", "-", "n13"}], ",", 
          RowBox[{"h6", "+", "h13", "-", "h3", "-", "n3"}], ",", 
          RowBox[{"h13", "+", "h3", "-", "h6", "-", "n6"}]}], "}"}], ",", 
        "1"}], "]"}], 
      RowBox[{"HypergeometricPFQ", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "n9"}], ",", 
          RowBox[{"-", "n12"}], ",", 
          RowBox[{"-", "n13"}], ",", 
          RowBox[{"h9", "+", "h12", "+", "h13", "-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"h9", "+", "h12", "-", "h13", "-", "n13"}], ",", 
          RowBox[{"h12", "+", "h13", "-", "h9", "-", "n9"}], ",", 
          RowBox[{"h13", "+", "h9", "-", "h12", "-", "n12"}]}], "}"}], ",", 
        "1"}], "]"}]}]}], "}"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.9057073036968913`*^9, 3.9057073083869057`*^9}, {
  3.9057080728725696`*^9, 3.9057080744043493`*^9}},
 CellLabel->
  "In[305]:=",ExpressionUUID->"af14dd46-b574-4832-be8d-1a50eed36346"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"h11", "+", "h12", "-", "\[CapitalDelta]16"}], ",", "n12"}], 
     "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "h8", "+", "h9", "+", "n9", "-", 
             "\[CapitalDelta]12"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "h2", "+", "h3", "+", "n3", "-", 
             "\[CapitalDelta]4"}], ")"}], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "1"}], "+", "h13", "+", "h3", "+", "h6"}], ",", 
               RowBox[{"1", "-", "n13"}], ",", 
               RowBox[{"1", "-", "n3"}], ",", 
               RowBox[{"-", "n6"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"1", "-", "h13", "+", "h3", "+", "h6", "-", "n13"}], 
               ",", 
               RowBox[{"1", "+", "h13", "-", "h3", "+", "h6", "-", "n3"}], 
               ",", 
               RowBox[{"h13", "+", "h3", "-", "h6", "-", "n6"}]}], "}"}], ",",
              "1"}], "]"}], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "1"}], "+", "h12", "+", "h13", "+", "h9"}], ",", 
               RowBox[{"-", "n12"}], ",", 
               RowBox[{"1", "-", "n13"}], ",", 
               RowBox[{"1", "-", "n9"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "h12"}], "+", "h13", "+", "h9", "-", "n12"}], 
               ",", 
               RowBox[{"1", "+", "h12", "-", "h13", "+", "h9", "-", "n13"}], 
               ",", 
               RowBox[{"1", "+", "h12", "+", "h13", "-", "h9", "-", "n9"}]}], 
              "}"}], ",", "1"}], "]"}], " ", 
           RowBox[{"Pochhammer", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "h12"}], "+", "h13", "+", "h9", "-", "n12"}], ",", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "n13"}]}], "]"}], " ", 
           RowBox[{"Pochhammer", "[", 
            RowBox[{
             RowBox[{"1", "-", "h13", "+", "h3", "+", "h6", "-", "n13"}], ",", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "n3"}]}], "]"}], " ", 
           RowBox[{"Pochhammer", "[", 
            RowBox[{
             RowBox[{"1", "+", "h12", "-", "h13", "+", "h9", "-", "n13"}], 
             ",", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "n9"}]}], "]"}], " ", 
           RowBox[{"Pochhammer", "[", 
            RowBox[{
             RowBox[{"1", "+", "h13", "-", "h3", "+", "h6", "-", "n3"}], ",", 
             "n6"}], "]"}], " ", 
           RowBox[{"Pochhammer", "[", 
            RowBox[{
             RowBox[{"h13", "+", "h3", "-", "h6", "-", "n6"}], ",", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "n13"}]}], "]"}], " ", 
           RowBox[{"Pochhammer", "[", 
            RowBox[{
             RowBox[{"1", "+", "h12", "+", "h13", "-", "h9", "-", "n9"}], ",",
              "n12"}], "]"}], " ", 
           RowBox[{"Pochhammer", "[", 
            RowBox[{
             RowBox[{"h8", "+", "h9", "-", "\[CapitalDelta]12"}], ",", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "n9"}]}], "]"}], " ", 
           RowBox[{"Pochhammer", "[", 
            RowBox[{
             RowBox[{"h2", "+", "h3", "-", "\[CapitalDelta]4"}], ",", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "n3"}]}], "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "n13"}], ")"}], "!"}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "n3"}], ")"}], "!"}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "n9"}], ")"}], "!"}], " ", 
           RowBox[{"Pochhammer", "[", 
            RowBox[{
             RowBox[{"2", " ", "h13"}], ",", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "n13"}]}], "]"}], " ", 
           RowBox[{"Pochhammer", "[", 
            RowBox[{
             RowBox[{"2", " ", "h3"}], ",", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "n3"}]}], "]"}], " ", 
           RowBox[{"Pochhammer", "[", 
            RowBox[{
             RowBox[{"2", " ", "h9"}], ",", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "n9"}]}], "]"}]}], ")"}]}], ")"}]}], 
      "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "1", "+", "h12", "-", "h13", "-", "h9", "+", "n12", "-", "n13", "-",
            "n9"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "h2", "+", "h3", "+", "n3", "-", 
           "\[CapitalDelta]4"}], ")"}], " ", 
         RowBox[{"HypergeometricPFQ", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "+", "h13", "+", "h3", "+", "h6"}], ",", 
             RowBox[{"1", "-", "n13"}], ",", 
             RowBox[{"1", "-", "n3"}], ",", 
             RowBox[{"-", "n6"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "-", "h13", "+", "h3", "+", "h6", "-", "n13"}], ",", 
             RowBox[{"1", "+", "h13", "-", "h3", "+", "h6", "-", "n3"}], ",", 
             RowBox[{"h13", "+", "h3", "-", "h6", "-", "n6"}]}], "}"}], ",", 
           "1"}], "]"}], " ", 
         RowBox[{"HypergeometricPFQ", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "+", "h12", "+", "h13", "+", "h9"}], ",", 
             RowBox[{"-", "n12"}], ",", 
             RowBox[{"1", "-", "n13"}], ",", 
             RowBox[{"-", "n9"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "h12"}], "+", "h13", "+", "h9", "-", "n12"}], ",", 
             RowBox[{"1", "+", "h12", "-", "h13", "+", "h9", "-", "n13"}], 
             ",", 
             RowBox[{"h12", "+", "h13", "-", "h9", "-", "n9"}]}], "}"}], ",", 
           "1"}], "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "h12"}], "+", "h13", "+", "h9", "-", "n12"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n13"}]}], "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"1", "-", "h13", "+", "h3", "+", "h6", "-", "n13"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n3"}]}], "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"1", "+", "h12", "-", "h13", "+", "h9", "-", "n13"}], ",", 
           "n9"}], "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"1", "+", "h13", "-", "h3", "+", "h6", "-", "n3"}], ",", 
           "n6"}], "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"h13", "+", "h3", "-", "h6", "-", "n6"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n13"}]}], "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"h12", "+", "h13", "-", "h9", "-", "n9"}], ",", "n12"}], 
          "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"h8", "+", "h9", "-", "\[CapitalDelta]12"}], ",", "n9"}], 
          "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"h2", "+", "h3", "-", "\[CapitalDelta]4"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n3"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n13"}], ")"}], "!"}], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n3"}], ")"}], "!"}], " ", 
         RowBox[{"n9", "!"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"2", " ", "h13"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n13"}]}], "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"2", " ", "h3"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n3"}]}], "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"2", " ", "h9"}], ",", "n9"}], "]"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "h13", "+", "h3", "-", "h6", "+", "n13", 
           "+", "n3", "-", "n6"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "h8", "+", "h9", "+", "n9", "-", 
           "\[CapitalDelta]12"}], ")"}], " ", 
         RowBox[{"HypergeometricPFQ", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "+", "h13", "+", "h3", "+", "h6"}], ",", 
             RowBox[{"1", "-", "n13"}], ",", 
             RowBox[{"-", "n3"}], ",", 
             RowBox[{"-", "n6"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "-", "h13", "+", "h3", "+", "h6", "-", "n13"}], ",", 
             RowBox[{"h13", "-", "h3", "+", "h6", "-", "n3"}], ",", 
             RowBox[{"h13", "+", "h3", "-", "h6", "-", "n6"}]}], "}"}], ",", 
           "1"}], "]"}], " ", 
         RowBox[{"HypergeometricPFQ", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "+", "h12", "+", "h13", "+", "h9"}], ",", 
             RowBox[{"-", "n12"}], ",", 
             RowBox[{"1", "-", "n13"}], ",", 
             RowBox[{"1", "-", "n9"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "h12"}], "+", "h13", "+", "h9", "-", "n12"}], ",", 
             RowBox[{"1", "+", "h12", "-", "h13", "+", "h9", "-", "n13"}], 
             ",", 
             RowBox[{"1", "+", "h12", "+", "h13", "-", "h9", "-", "n9"}]}], 
            "}"}], ",", "1"}], "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "h12"}], "+", "h13", "+", "h9", "-", "n12"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n13"}]}], "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"1", "-", "h13", "+", "h3", "+", "h6", "-", "n13"}], ",", 
           "n3"}], "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"1", "+", "h12", "-", "h13", "+", "h9", "-", "n13"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n9"}]}], "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"h13", "-", "h3", "+", "h6", "-", "n3"}], ",", "n6"}], 
          "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"h13", "+", "h3", "-", "h6", "-", "n6"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n13"}]}], "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"1", "+", "h12", "+", "h13", "-", "h9", "-", "n9"}], ",", 
           "n12"}], "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"h8", "+", "h9", "-", "\[CapitalDelta]12"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n9"}]}], "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"h2", "+", "h3", "-", "\[CapitalDelta]4"}], ",", "n3"}], 
          "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n13"}], ")"}], "!"}], " ", 
         RowBox[{"n3", "!"}], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n9"}], ")"}], "!"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"2", " ", "h13"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n13"}]}], "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"2", " ", "h3"}], ",", "n3"}], "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"2", " ", "h9"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n9"}]}], "]"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "h13", "+", "h3", "-", "h6", "+", "n13", 
           "+", "n3", "-", "n6"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", "h12", "+", "h13", "+", "h9", "-", "n12", 
           "+", "n13", "+", "n9"}], ")"}], " ", 
         RowBox[{"HypergeometricPFQ", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "+", "h13", "+", "h3", "+", "h6"}], ",", 
             RowBox[{"1", "-", "n13"}], ",", 
             RowBox[{"-", "n3"}], ",", 
             RowBox[{"-", "n6"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "-", "h13", "+", "h3", "+", "h6", "-", "n13"}], ",", 
             RowBox[{"h13", "-", "h3", "+", "h6", "-", "n3"}], ",", 
             RowBox[{"h13", "+", "h3", "-", "h6", "-", "n6"}]}], "}"}], ",", 
           "1"}], "]"}], " ", 
         RowBox[{"HypergeometricPFQ", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "+", "h12", "+", "h13", "+", "h9"}], ",", 
             RowBox[{"-", "n12"}], ",", 
             RowBox[{"1", "-", "n13"}], ",", 
             RowBox[{"-", "n9"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "h12"}], "+", "h13", "+", "h9", "-", "n12"}], ",", 
             RowBox[{"1", "+", "h12", "-", "h13", "+", "h9", "-", "n13"}], 
             ",", 
             RowBox[{"h12", "+", "h13", "-", "h9", "-", "n9"}]}], "}"}], ",", 
           "1"}], "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "h12"}], "+", "h13", "+", "h9", "-", "n12"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n13"}]}], "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"1", "-", "h13", "+", "h3", "+", "h6", "-", "n13"}], ",", 
           "n3"}], "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"1", "+", "h12", "-", "h13", "+", "h9", "-", "n13"}], ",", 
           "n9"}], "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"h13", "-", "h3", "+", "h6", "-", "n3"}], ",", "n6"}], 
          "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"h13", "+", "h3", "-", "h6", "-", "n6"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n13"}]}], "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"h12", "+", "h13", "-", "h9", "-", "n9"}], ",", "n12"}], 
          "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"h8", "+", "h9", "-", "\[CapitalDelta]12"}], ",", "n9"}], 
          "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"h2", "+", "h3", "-", "\[CapitalDelta]4"}], ",", "n3"}], 
          "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n13"}], ")"}], "!"}], " ", 
         RowBox[{"n3", "!"}], " ", 
         RowBox[{"n9", "!"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"2", " ", "h13"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n13"}]}], "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"2", " ", "h3"}], ",", "n3"}], "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"2", " ", "h9"}], ",", "n9"}], "]"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n13", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "h13"}], "+", "n13"}], ")"}], " ", 
         RowBox[{"HypergeometricPFQ", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "+", "h13", "+", "h3", "+", "h6"}], ",", 
             RowBox[{"-", "n13"}], ",", 
             RowBox[{"-", "n3"}], ",", 
             RowBox[{"-", "n6"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "h13"}], "+", "h3", "+", "h6", "-", "n13"}], ",", 
             RowBox[{"h13", "-", "h3", "+", "h6", "-", "n3"}], ",", 
             RowBox[{"h13", "+", "h3", "-", "h6", "-", "n6"}]}], "}"}], ",", 
           "1"}], "]"}], " ", 
         RowBox[{"HypergeometricPFQ", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "+", "h12", "+", "h13", "+", "h9"}], ",", 
             RowBox[{"-", "n12"}], ",", 
             RowBox[{"-", "n13"}], ",", 
             RowBox[{"-", "n9"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "h12"}], "+", "h13", "+", "h9", "-", "n12"}], ",", 
             RowBox[{"h12", "-", "h13", "+", "h9", "-", "n13"}], ",", 
             RowBox[{"h12", "+", "h13", "-", "h9", "-", "n9"}]}], "}"}], ",", 
           "1"}], "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "h12"}], "+", "h13", "+", "h9", "-", "n12"}], ",", 
           "n13"}], "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "h13"}], "+", "h3", "+", "h6", "-", "n13"}], ",", 
           "n3"}], "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"h12", "-", "h13", "+", "h9", "-", "n13"}], ",", "n9"}], 
          "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"h13", "-", "h3", "+", "h6", "-", "n3"}], ",", "n6"}], 
          "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"h13", "+", "h3", "-", "h6", "-", "n6"}], ",", "n13"}], 
          "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"h12", "+", "h13", "-", "h9", "-", "n9"}], ",", "n12"}], 
          "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"h8", "+", "h9", "-", "\[CapitalDelta]12"}], ",", "n9"}], 
          "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"h2", "+", "h3", "-", "\[CapitalDelta]4"}], ",", "n3"}], 
          "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"n13", "!"}], " ", 
         RowBox[{"n3", "!"}], " ", 
         RowBox[{"n9", "!"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"2", " ", "h13"}], ",", "n13"}], "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"2", " ", "h3"}], ",", "n3"}], "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"2", " ", "h9"}], ",", "n9"}], "]"}]}], ")"}]}]}], ")"}], 
    " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"h5", "+", "h6", "-", "\[CapitalDelta]8"}], ",", "n6"}], 
     "]"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"n12", "!"}], " ", 
    RowBox[{"n6", "!"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"2", " ", "h12"}], ",", "n12"}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"2", " ", "h6"}], ",", "n6"}], "]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.9057080442515173`*^9, 3.9057080771037455`*^9},
 CellLabel->
  "Out[305]=",ExpressionUUID->"4921619b-5dfa-4a12-92a8-9f1cf724b379"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{"%", ",", 
    RowBox[{"{", 
     RowBox[{"n3", ",", "0", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"n6", ",", "0", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"n9", ",", "0", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"n12", ",", "0", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"n13", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", 
  "Together"}]], "Input",
 CellLabel->
  "In[306]:=",ExpressionUUID->"2bd6729f-a4c4-4789-812a-dfac9b7337d6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.9057081199403925`*^9},
 CellLabel->
  "Out[306]=",ExpressionUUID->"42f1dcfc-71f9-485f-b0db-ca3a4be62ddb"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Open  ]]
},
WindowSize->{1152., 585.6},
WindowMargins->{{
  Automatic, -5.399999999999864}, {-5.399999999999977, Automatic}},
FrontEndVersion->"13.0 for Microsoft Windows (64-bit) (February 4, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"6fea86aa-8da4-464e-8661-1b1895300d71"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 594, 10, 35, "Text",ExpressionUUID->"d7c2a6dd-406a-41f0-8108-6dfdf307e097"],
Cell[CellGroupData[{
Cell[1177, 34, 455, 7, 54, "Subsection",ExpressionUUID->"4cc19f2e-2fbd-45aa-bb3d-da3524b1e727"],
Cell[1635, 43, 252, 6, 35, "Text",ExpressionUUID->"844dbc44-961b-48e9-98f8-f40883062021"],
Cell[1890, 51, 591, 17, 53, "Code",ExpressionUUID->"e5efcd9c-0ecf-4202-a51f-5e84ac8df25d"],
Cell[2484, 70, 622, 19, 53, "Code",ExpressionUUID->"0f98cdb8-4cb3-46fb-9e7f-9b8b11bc2539"],
Cell[3109, 91, 947, 29, 47, "Input",ExpressionUUID->"ad118f7b-8e3b-475e-a4bf-5aab8da89a01",
 InitializationCell->True],
Cell[4059, 122, 198, 3, 35, "Text",ExpressionUUID->"0c29c4e3-08e6-4b6f-927f-0bd86d5ac0a6"],
Cell[4260, 127, 1319, 36, 83, "Input",ExpressionUUID->"3d2f6a6a-2434-4bb6-aa38-08cd65d2cee3",
 InitializationCell->True],
Cell[5582, 165, 1438, 39, 64, "Input",ExpressionUUID->"09254243-7068-4ae7-9d53-29ed3044df34",
 InitializationCell->True],
Cell[7023, 206, 972, 27, 44, "Input",ExpressionUUID->"3a8b3fe9-0449-4896-ac5a-10f796804222",
 InitializationCell->True],
Cell[7998, 235, 1481, 41, 69, "Input",ExpressionUUID->"dd4fec6f-254a-44bc-870b-a4a0a3606e21",
 InitializationCell->True],
Cell[9482, 278, 1315, 35, 64, "Input",ExpressionUUID->"ecb4d657-f1c4-4242-a7c6-6aafd163b30c",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[10822, 317, 525, 7, 45, "Subsubsection",ExpressionUUID->"92bf124b-2cc9-4450-9f29-3b3b09673b74"],
Cell[11350, 326, 3158, 96, 94, "Input",ExpressionUUID->"7d76fc75-ca82-4409-b197-f1626ce79575",
 InitializationCell->True],
Cell[14511, 424, 3242, 86, 142, "Input",ExpressionUUID->"18711902-5ebd-4e45-b254-805c69580837",
 InitializationCell->True],
Cell[17756, 512, 3438, 91, 178, "Input",ExpressionUUID->"c1a84518-2962-4b92-a1c2-0f99d3a982f1",
 InitializationCell->True],
Cell[21197, 605, 3238, 78, 140, "Input",ExpressionUUID->"4013ab04-e5e2-4f26-b105-12ccdb9e2587",
 InitializationCell->True],
Cell[24438, 685, 6953, 166, 316, "Input",ExpressionUUID->"8e0b649f-a78d-4c5e-827c-5e08861355fa",
 InitializationCell->True],
Cell[31394, 853, 12848, 292, 711, "Input",ExpressionUUID->"ac59b11b-fe7c-424a-baa6-d2ba5f60567b",
 InitializationCell->True],
Cell[44245, 1147, 1483, 39, 102, "Input",ExpressionUUID->"eadfb37c-24a9-4035-ad29-a97a58dd7e9c",
 InitializationCell->True],
Cell[45731, 1188, 6918, 160, 292, "Input",ExpressionUUID->"246016c0-6ded-49cd-b7e3-57afc07e0767",
 InitializationCell->True],
Cell[52652, 1350, 2767, 66, 159, "Input",ExpressionUUID->"d82a9e29-b116-44d8-bd26-0e6e6be09a92",
 InitializationCell->True],
Cell[55422, 1418, 1414, 31, 65, "Input",ExpressionUUID->"d418522d-e4bd-431c-8bd5-93e0a06b4e98",
 InitializationCell->True],
Cell[56839, 1451, 620, 17, 44, "Input",ExpressionUUID->"8d8edce2-f2f5-4424-8e68-8fadf41e8788",
 InitializationCell->True],
Cell[57462, 1470, 2630, 61, 121, "Input",ExpressionUUID->"7d825385-3a50-4feb-a8f7-37408517957c",
 InitializationCell->True],
Cell[60095, 1533, 15744, 372, 458, "Input",ExpressionUUID->"4b27e33b-fb72-4a2c-9770-cda3a56a7453",
 InitializationCell->True]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[75888, 1911, 205, 4, 58, "Chapter",ExpressionUUID->"7e21fe04-b354-4de1-9dfe-a9e63425745d"],
Cell[76096, 1917, 447, 10, 104, "Text",ExpressionUUID->"d55c8c38-a086-48b5-91a2-96e65313a992"],
Cell[CellGroupData[{
Cell[76568, 1931, 798, 18, 28, "Input",ExpressionUUID->"ecf6084b-37de-4550-8e85-5f66c64b13f2"],
Cell[77369, 1951, 4078, 84, 179, "Output",ExpressionUUID->"213f43b3-2d5b-4261-883e-e04f80682af7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[81484, 2040, 388, 9, 28, "Input",ExpressionUUID->"58073859-c291-4485-88f7-527159e0d13c"],
Cell[81875, 2051, 3630, 114, 83, "Output",ExpressionUUID->"0a1fa813-2ba6-438f-b809-1631102583f5"]
}, Open  ]],
Cell[85520, 2168, 350, 7, 35, "Text",ExpressionUUID->"90215be8-c9e4-452a-8653-f93c1be0ba16"],
Cell[CellGroupData[{
Cell[85895, 2179, 1065, 27, 48, "Input",ExpressionUUID->"2e81e8bb-e607-487a-8abe-ebd6558ddd17"],
Cell[86963, 2208, 9890, 279, 86, "Output",ExpressionUUID->"cde8b1e6-4ec8-45d1-8a79-83d833624cf3"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[96902, 2493, 226, 4, 69, "Chapter",ExpressionUUID->"56ecea97-d1b6-467a-bb45-4af3645d06c9"],
Cell[97131, 2499, 335, 7, 58, "Text",ExpressionUUID->"cd0cd4b7-5ff5-4d0d-a541-b389fb98e5cd"],
Cell[97469, 2508, 17293, 290, 226, "Text",ExpressionUUID->"3732cd13-9799-47c6-be15-a328f87ee546"],
Cell[CellGroupData[{
Cell[114787, 2802, 177, 3, 54, "Subsection",ExpressionUUID->"d56c2ff1-22e6-4d4f-be9a-3b9978415381"],
Cell[114967, 2807, 278, 6, 35, "Text",ExpressionUUID->"d039bcbc-0ac6-44c1-94d3-8540641e76b3"],
Cell[CellGroupData[{
Cell[115270, 2817, 1706, 35, 67, "Input",ExpressionUUID->"eee5a76c-f188-4f8f-b148-9906bd5464aa"],
Cell[116979, 2854, 8576, 191, 329, "Output",ExpressionUUID->"64ed3d0a-2414-4c07-966a-4bddb4b027a6"]
}, Open  ]],
Cell[125570, 3048, 900, 14, 81, "Text",ExpressionUUID->"65197bcb-e460-4994-a976-f44f7a9054c6"],
Cell[126473, 3064, 499, 9, 58, "Text",ExpressionUUID->"2c6c97ca-e2c4-4c37-8f99-5250bade055d"],
Cell[CellGroupData[{
Cell[126997, 3077, 239, 4, 28, "Input",ExpressionUUID->"14b21b6e-5633-4e8b-8bc9-4dbfeba26617"],
Cell[127239, 3083, 3852, 96, 71, "Output",ExpressionUUID->"57bf3e1d-c709-4397-baff-5b3fa6c51061"]
}, Open  ]],
Cell[131106, 3182, 30060, 497, 358, "Text",ExpressionUUID->"6ceaa5ef-5c5f-4c56-bfe0-9bb90ebdb087"],
Cell[CellGroupData[{
Cell[161191, 3683, 213, 3, 28, "Input",ExpressionUUID->"4f5f3127-e9c9-483f-96b1-bd8b5a956645"],
Cell[161407, 3688, 21592, 385, 340, "Output",ExpressionUUID->"fbc989b3-a621-4502-be8a-611b387ac4dd"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[183048, 4079, 164, 3, 38, "Subsection",ExpressionUUID->"7a09104c-2c3b-4fe4-809a-7c2a61bf8a8f"],
Cell[183215, 4084, 350, 7, 58, "Text",ExpressionUUID->"45e4ff9c-8269-42b6-a474-60d3c0516ca1"],
Cell[CellGroupData[{
Cell[183590, 4095, 221, 4, 28, "Input",ExpressionUUID->"2c75e8fb-4e73-4d01-a3b7-4655b2934baf"],
Cell[183814, 4101, 5490, 184, 131, "Output",ExpressionUUID->"5913e6e5-3ce1-4381-bb9c-c026e467fa2b"]
}, Open  ]],
Cell[189319, 4288, 305, 7, 35, "Text",ExpressionUUID->"0aa70f18-e78d-4e23-996d-7e4d89ccd417"],
Cell[CellGroupData[{
Cell[189649, 4299, 229, 4, 28, "Input",ExpressionUUID->"0ebd5e24-87af-4a70-9f14-6212016fb3ad"],
Cell[189881, 4305, 13762, 390, 252, "Output",ExpressionUUID->"656a5072-b59f-48dc-91a8-415de4b76da3"]
}, Open  ]],
Cell[203658, 4698, 356, 7, 35, "Text",ExpressionUUID->"65158eca-ea12-4bc5-bb0a-78a0d89ff111"]
}, Closed]],
Cell[CellGroupData[{
Cell[204051, 4710, 173, 3, 38, "Subsection",ExpressionUUID->"ce533dc1-433a-49dc-ac72-2e076c578f88"],
Cell[204227, 4715, 527, 10, 81, "Text",ExpressionUUID->"edc7dc37-85c0-4b25-a54b-79d026e01156"],
Cell[CellGroupData[{
Cell[204779, 4729, 152, 2, 28, "Input",ExpressionUUID->"33c4881a-535f-490f-a60d-ccf4a51fb4b1"],
Cell[204934, 4733, 4256, 113, 90, "Output",ExpressionUUID->"97bf38dc-c701-4ed7-88d3-252bf0f9c39b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[209227, 4851, 294, 6, 28, "Input",ExpressionUUID->"2117e1e7-564f-44d4-9ed1-93349e7341d0"],
Cell[209524, 4859, 4645, 160, 131, "Output",ExpressionUUID->"9f9f13ec-83ba-45f3-950f-935120bd8f65"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[214218, 5025, 159, 3, 38, "Subsection",ExpressionUUID->"73d72dda-660f-4979-bf15-1796a4100aa2"],
Cell[214380, 5030, 222, 5, 35, "Text",ExpressionUUID->"0dd5f414-dc45-4944-b3fc-dc359eaab169"],
Cell[CellGroupData[{
Cell[214627, 5039, 292, 7, 28, "Input",ExpressionUUID->"946d2557-e0b0-46e9-9da2-21ecd97c82bf"],
Cell[214922, 5048, 4051, 127, 71, "Output",ExpressionUUID->"137f83fc-a339-41a4-a2dd-8cd61568e392"]
}, Open  ]],
Cell[218988, 5178, 220, 5, 35, "Text",ExpressionUUID->"178d0836-7657-42d2-861b-99696bb4ee3b"],
Cell[219211, 5185, 213, 4, 35, "Text",ExpressionUUID->"9d84166d-78e2-4600-ba41-6893fb4d56bf"]
}, Closed]],
Cell[CellGroupData[{
Cell[219461, 5194, 167, 3, 38, "Subsection",ExpressionUUID->"481893f7-1b2d-43b2-b966-a1ceeaafbc4e"],
Cell[219631, 5199, 374, 7, 58, "Text",ExpressionUUID->"d9ee1425-c3b2-41d1-a46c-973ebdd06ca6"],
Cell[CellGroupData[{
Cell[220030, 5210, 416, 10, 28, "Input",ExpressionUUID->"c411c9d1-1c40-4f5b-b75c-6c16e0dd85af"],
Cell[220449, 5222, 2844, 78, 90, "Output",ExpressionUUID->"b4e29e57-7365-4c32-8d12-fa264717b7bd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[223330, 5305, 239, 4, 45, "Subsubsection",ExpressionUUID->"fa9b5fdf-9722-4a74-81c0-3e26c351d7bd"],
Cell[CellGroupData[{
Cell[223594, 5313, 214, 3, 28, "Input",ExpressionUUID->"b7a431cc-065f-4fff-85ec-783b2ec060d1"],
Cell[223811, 5318, 8600, 193, 329, "Output",ExpressionUUID->"0c75f8cf-7ea5-4c1d-8bcf-e7124d0e5196"]
}, Open  ]],
Cell[232426, 5514, 342, 8, 28, "Input",ExpressionUUID->"d7a20689-e705-4a5c-916f-4fc0703b229c"],
Cell[CellGroupData[{
Cell[232793, 5526, 1733, 46, 67, "Input",ExpressionUUID->"dfdf2cb1-e2bb-4675-96c1-39445b16ddd4"],
Cell[234529, 5574, 63584, 1616, 268, "Output",ExpressionUUID->"fb401fea-0239-48bb-93b4-b5c5da8a2159"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[298174, 7197, 188, 3, 38, "Subsection",ExpressionUUID->"9b266387-e1dd-4020-9926-596973bcecf7"],
Cell[298365, 7202, 371, 8, 58, "Text",ExpressionUUID->"43778d61-a015-4459-9109-e1197c2c167d"],
Cell[CellGroupData[{
Cell[298761, 7214, 228, 4, 28, "Input",ExpressionUUID->"fe18337f-bbae-4ba4-9d16-d4b49456ad0f"],
Cell[298992, 7220, 16941, 456, 287, "Output",ExpressionUUID->"d5f8d017-bd41-4364-952d-74e229df47df"]
}, Open  ]],
Cell[315948, 7679, 335, 7, 35, "Text",ExpressionUUID->"ac2ede59-e7e5-4a3c-a8a8-002e8690cfe3"],
Cell[CellGroupData[{
Cell[316308, 7690, 255, 5, 28, "Input",ExpressionUUID->"0a108c50-8227-41ab-bc82-4a806d28a754"],
Cell[316566, 7697, 5620, 158, 192, "Output",ExpressionUUID->"e69f3235-fc20-4770-a02f-d513a4895235"]
}, Open  ]],
Cell[CellGroupData[{
Cell[322223, 7860, 212, 4, 28, "Input",ExpressionUUID->"fbec922d-0f5e-45a9-bf0b-0a97ee467ee9"],
Cell[322438, 7866, 6744, 206, 104, "Output",ExpressionUUID->"07ab88e3-584f-4c62-9cc8-993d11990875"]
}, Open  ]],
Cell[CellGroupData[{
Cell[329219, 8077, 199, 3, 45, "Subsubsection",ExpressionUUID->"f270f186-e72e-4a11-a47c-30b33fa75e13"],
Cell[329421, 8082, 435, 8, 58, "Text",ExpressionUUID->"5b446f30-5eb7-497c-b293-f92d6f38c4bb"],
Cell[CellGroupData[{
Cell[329881, 8094, 8616, 226, 320, "Input",ExpressionUUID->"a872e4f7-213e-4be2-82b2-0d7ac2791576"],
Cell[338500, 8322, 6654, 190, 230, "Output",ExpressionUUID->"aa7b5e0c-00d0-4492-98a9-9f65f4f188d8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[345191, 8517, 389, 9, 47, "Input",ExpressionUUID->"2b3a2851-57a4-45c6-8305-f2498cfa480a"],
Cell[345583, 8528, 257, 4, 32, "Output",ExpressionUUID->"5612cda9-e8ca-45b1-a6e7-9a75c7fea356"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[345901, 8539, 373, 11, 38, "Subsection",ExpressionUUID->"6bf48a93-3a89-4d8f-b2cd-78eed28e70eb"],
Cell[346277, 8552, 625, 14, 58, "Text",ExpressionUUID->"60771444-2fe1-4be3-8e22-570810d9298f"],
Cell[CellGroupData[{
Cell[346927, 8570, 220, 4, 28, "Input",ExpressionUUID->"bde3f1b1-1a97-41c8-8a5e-6780e9b78dd3"],
Cell[347150, 8576, 8604, 194, 329, "Output",ExpressionUUID->"6ee78b64-590e-4d4a-ab06-554d92ef209e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[355791, 8775, 1118, 29, 66, "Input",ExpressionUUID->"ab8b6fcf-3e2a-46a0-bd7c-e80725bd329e"],
Cell[356912, 8806, 2801, 78, 109, "Output",ExpressionUUID->"8b813cf7-22d6-46cd-8426-257426261f50"]
}, Open  ]],
Cell[CellGroupData[{
Cell[359750, 8889, 1118, 29, 66, "Input",ExpressionUUID->"63499cbf-550b-4eac-a05d-575df343d26f"],
Cell[360871, 8920, 2777, 78, 109, "Output",ExpressionUUID->"5bd0d431-5f34-4e7c-82f9-b3df3fe0d09d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[363685, 9003, 1120, 29, 66, "Input",ExpressionUUID->"a84a21ea-0090-47ee-b798-44e2804c4b48"],
Cell[364808, 9034, 2777, 78, 109, "Output",ExpressionUUID->"4e736e4a-743f-4e75-a22f-e0d1c9921677"]
}, Open  ]],
Cell[CellGroupData[{
Cell[367622, 9117, 1160, 30, 68, "Input",ExpressionUUID->"35d37e3f-ee09-4ef4-98f3-381796421c68"],
Cell[368785, 9149, 2787, 78, 109, "Output",ExpressionUUID->"24f9a7f8-00a9-4c8c-a95a-107949cadf64"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[371633, 9234, 212, 4, 58, "Chapter",ExpressionUUID->"8f7cb18b-c6c0-47d0-aaed-bdb5811d1853"],
Cell[CellGroupData[{
Cell[371870, 9242, 218, 4, 67, "Section",ExpressionUUID->"0d2ec5a9-32e8-47d5-ab1e-9debd8c0931f"],
Cell[CellGroupData[{
Cell[372113, 9250, 774, 17, 28, "Input",ExpressionUUID->"5fd1efd6-7de3-4d03-9602-335ffef03c1c"],
Cell[372890, 9269, 4407, 89, 333, "Output",ExpressionUUID->"86aa0726-06ad-4ddb-a0a4-2ad32f664577"]
}, Open  ]],
Cell[CellGroupData[{
Cell[377334, 9363, 292, 5, 28, "Input",ExpressionUUID->"e579a3f9-a06c-4223-9369-1f8584a932cf"],
Cell[377629, 9370, 1439, 33, 32, "Output",ExpressionUUID->"3d1e3dd5-0356-4c8e-872a-771dd2bcf190"]
}, Open  ]],
Cell[CellGroupData[{
Cell[379105, 9408, 262, 4, 28, "Input",ExpressionUUID->"af32d178-98be-4ffc-a693-00276c9a0034"],
Cell[379370, 9414, 7505, 141, 159, "Output",ExpressionUUID->"6fb4dd7e-21b8-4670-99fc-fe908e2b2522"]
}, Open  ]],
Cell[386890, 9558, 157, 3, 35, "Text",ExpressionUUID->"2537eb84-9df3-4d3a-a003-eec3bd3e24db"],
Cell[CellGroupData[{
Cell[387072, 9565, 339, 6, 28, "Input",ExpressionUUID->"fc76533e-66a4-454b-96f0-29cde7aa5e27"],
Cell[387414, 9573, 1353, 43, 51, "Output",ExpressionUUID->"22f26b4b-cf05-4035-a818-dbaa03cc4978"]
}, Open  ]],
Cell[388782, 9619, 170, 3, 35, "Text",ExpressionUUID->"9dca2fd8-69bb-44be-93dc-b4d717f830f2"],
Cell[CellGroupData[{
Cell[388977, 9626, 422, 9, 28, "Input",ExpressionUUID->"c94b8806-6bb3-40f6-a8b9-4af5108792bf"],
Cell[389402, 9637, 617, 16, 32, "Output",ExpressionUUID->"2ab978d7-d839-4d6c-b559-57b0bfffa763"]
}, Open  ]],
Cell[390034, 9656, 153, 3, 35, "Text",ExpressionUUID->"04766423-c81d-4521-9ae4-b2a58359ed48"],
Cell[CellGroupData[{
Cell[390212, 9663, 364, 8, 28, "Input",ExpressionUUID->"f51dd65d-f8c5-4f35-bf41-52fb98d4af71"],
Cell[390579, 9673, 1600, 47, 32, "Output",ExpressionUUID->"593baa24-c682-42b0-8a10-04f3ad1cdb01"]
}, Open  ]],
Cell[392194, 9723, 186, 3, 35, "Text",ExpressionUUID->"c2f7e47e-8c19-4e95-bcee-e1b76da1de39"],
Cell[CellGroupData[{
Cell[392405, 9730, 338, 7, 28, "Input",ExpressionUUID->"4218345e-bd53-4436-be2d-7380cf9936b4"],
Cell[392746, 9739, 1129, 32, 48, "Output",ExpressionUUID->"8b1dd3de-f52c-4e80-bee9-61672c6cb395"]
}, Open  ]],
Cell[393890, 9774, 161, 3, 35, "Text",ExpressionUUID->"66e86968-76f1-4441-8c68-4d0a90377f91"],
Cell[CellGroupData[{
Cell[394076, 9781, 313, 6, 28, "Input",ExpressionUUID->"c2327fec-56f2-47db-8357-a3860d2f6fc0"],
Cell[394392, 9789, 1887, 58, 32, "Output",ExpressionUUID->"2ca2a793-209f-4d60-9f01-39edae379347"]
}, Open  ]],
Cell[CellGroupData[{
Cell[396316, 9852, 324, 7, 28, "Input",ExpressionUUID->"70a1afbb-da92-4e45-bb91-04fc1ad49d60"],
Cell[396643, 9861, 2613, 82, 52, "Output",ExpressionUUID->"c320ca9f-232c-4289-9fdd-e99b301c55aa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[399293, 9948, 313, 6, 28, "Input",ExpressionUUID->"28ebd9f3-d324-4bcf-a8cf-c075c871386b"],
Cell[399609, 9956, 1897, 57, 32, "Output",ExpressionUUID->"4e0e1a42-f784-4c3c-bfdc-3fd58ed771da"]
}, Open  ]],
Cell[401521, 10016, 424, 8, 58, "Text",ExpressionUUID->"af6eca98-27d2-44f0-ba9a-dd2735eed472"],
Cell[CellGroupData[{
Cell[401970, 10028, 224, 3, 28, "Input",ExpressionUUID->"b2a83d66-dd21-4d19-97d9-0c26246aabe5"],
Cell[402197, 10033, 3818, 103, 77, "Output",ExpressionUUID->"ed92ca40-3393-4f70-ab7b-c01320a85642"]
}, Open  ]],
Cell[CellGroupData[{
Cell[406052, 10141, 353, 6, 28, "Input",ExpressionUUID->"4d17d492-6fc3-48fb-a06b-2ec163219d8d"],
Cell[406408, 10149, 1583, 43, 54, "Output",ExpressionUUID->"a8d0744b-be10-4509-9674-a8c04f4b043c"]
}, Open  ]],
Cell[408006, 10195, 195, 3, 35, "Text",ExpressionUUID->"30947f9d-f545-421d-837a-33eb7d80a36d"],
Cell[CellGroupData[{
Cell[408226, 10202, 5531, 146, 205, "Input",ExpressionUUID->"7d0b779d-0c21-40e7-b378-e1fdadcae699"],
Cell[413760, 10350, 265, 6, 32, "Output",ExpressionUUID->"5e6a33ae-a3a6-440f-9782-3526579d305d"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[414074, 10362, 168, 3, 53, "Section",ExpressionUUID->"0d014644-55a0-4650-b6d3-38ceea3a7da3"],
Cell[CellGroupData[{
Cell[414267, 10369, 824, 18, 28, "Input",ExpressionUUID->"b3fb0243-9891-44f4-a51a-88ced6904ba1"],
Cell[415094, 10389, 4233, 86, 179, "Output",ExpressionUUID->"bce58014-72b7-4de8-9e4c-b61df2d86447"]
}, Open  ]],
Cell[CellGroupData[{
Cell[419364, 10480, 343, 6, 28, "Input",ExpressionUUID->"d08a9bbd-253c-49cb-84e3-62df49fa1bdb"],
Cell[419710, 10488, 1418, 32, 32, "Output",ExpressionUUID->"567bf310-dcef-4036-a059-5630280ca9df"]
}, Open  ]],
Cell[CellGroupData[{
Cell[421165, 10525, 213, 3, 28, "Input",ExpressionUUID->"5b3b48d9-f987-47f8-b40b-45ce273ddb57"],
Cell[421381, 10530, 7401, 138, 338, "Output",ExpressionUUID->"96747e30-33b4-47d2-86f8-bdd5c45cd99c"]
}, Open  ]],
Cell[428797, 10671, 157, 3, 35, "Text",ExpressionUUID->"2a34c70d-55f1-44de-875e-68adf6c8fc77"],
Cell[CellGroupData[{
Cell[428979, 10678, 270, 4, 28, "Input",ExpressionUUID->"b88671db-69ac-470e-8f8e-fa5024e4f17d"],
Cell[429252, 10684, 1614, 52, 51, "Output",ExpressionUUID->"f85c1ce9-db4e-4b0d-9783-c64f83f777b8"]
}, Open  ]],
Cell[430881, 10739, 153, 3, 35, "Text",ExpressionUUID->"82bdb581-5691-4875-9144-e02f2500a383"],
Cell[CellGroupData[{
Cell[431059, 10746, 421, 9, 28, "Input",ExpressionUUID->"27ecf682-82df-4cf4-9b0c-d18aba82d8af"],
Cell[431483, 10757, 1619, 46, 32, "Output",ExpressionUUID->"41564cbb-8ede-433a-a7e9-fc1185d2199d"]
}, Open  ]],
Cell[433117, 10806, 186, 3, 35, "Text",ExpressionUUID->"5c9f7820-3278-41f7-bfc0-ccae93581862"],
Cell[CellGroupData[{
Cell[433328, 10813, 795, 20, 28, "Input",ExpressionUUID->"d54c6b69-cfaf-4208-96d8-769697dde62c"],
Cell[434126, 10835, 1003, 29, 51, "Output",ExpressionUUID->"278f84bd-f482-4c8d-812e-50316e52d0ce"]
}, Open  ]],
Cell[435144, 10867, 161, 3, 35, "Text",ExpressionUUID->"c194abb2-fc53-4a8f-b2d8-d953d48d253c"],
Cell[CellGroupData[{
Cell[435330, 10874, 364, 7, 28, "Input",ExpressionUUID->"7eca57aa-70b7-40e3-a696-4c8e5901abcf"],
Cell[435697, 10883, 2811, 88, 52, "Output",ExpressionUUID->"b9e4e3f6-7e6d-4635-a044-53c9b29a6ce1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[438545, 10976, 364, 7, 28, "Input",ExpressionUUID->"a236e9a5-721f-4c84-9fef-3decb8811537"],
Cell[438912, 10985, 2809, 88, 52, "Output",ExpressionUUID->"c67584cd-9773-4d24-8f29-425b1d96b3d1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[441758, 11078, 364, 7, 28, "Input",ExpressionUUID->"d30e5bf7-989a-414c-a9d2-1cdba51c3ea9"],
Cell[442125, 11087, 2827, 89, 52, "Output",ExpressionUUID->"5e04cb82-8a4d-4ce8-8a09-b1565c65e6a3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[444989, 11181, 304, 5, 28, "Input",ExpressionUUID->"c051901d-65b6-4be3-b581-f9f749b1461b"],
Cell[445296, 11188, 2325, 67, 77, "Output",ExpressionUUID->"30a69364-2598-46eb-aef3-c06f30ccdd9e"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[447670, 11261, 164, 3, 53, "Section",ExpressionUUID->"24deb4d1-fe58-4370-ae9c-e18653516ea7"],
Cell[447837, 11266, 182, 3, 35, "Text",ExpressionUUID->"0be5c204-240f-41f6-9b0c-a4a7c49bd1a4"],
Cell[CellGroupData[{
Cell[448044, 11273, 1175, 25, 48, "Input",ExpressionUUID->"21003a95-4173-4548-b24b-9db494ea9984"],
Cell[449222, 11300, 5768, 127, 248, "Output",ExpressionUUID->"ae955129-8a10-48f2-b02b-03066c0a18b4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[455027, 11432, 240, 4, 28, "Input",ExpressionUUID->"0e4192c5-6963-40cc-8c24-c6e2a8b36389"],
Cell[455270, 11438, 2418, 59, 52, "Output",ExpressionUUID->"468f1a26-2921-4e9f-9e84-a59f04e2551e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[457725, 11502, 219, 3, 28, "Input",ExpressionUUID->"7823c8fd-ef9c-4888-acce-d48cde060368"],
Cell[457947, 11507, 5816, 129, 248, "Output",ExpressionUUID->"83b68e54-522d-45ac-8737-ee381c258d4d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[463800, 11641, 214, 3, 28, "Input",ExpressionUUID->"813949de-69be-4662-8c69-5d5a2aa7b33b"],
Cell[464017, 11646, 13768, 251, 214, "Output",ExpressionUUID->"a17d2114-bc2b-48d9-b2c2-c5467b4eff02"]
}, Open  ]],
Cell[477800, 11900, 157, 3, 35, "Text",ExpressionUUID->"e5dd150a-5a1e-47ea-8800-8d1b497d6e1f"],
Cell[CellGroupData[{
Cell[477982, 11907, 269, 4, 28, "Input",ExpressionUUID->"a22de8ae-ba10-47ca-8b35-55e6ce0c1080"],
Cell[478254, 11913, 3308, 110, 91, "Output",ExpressionUUID->"ae5bb415-52dc-4570-828b-3d06278a09a9"]
}, Open  ]],
Cell[481577, 12026, 153, 3, 35, "Text",ExpressionUUID->"1487d257-0bfe-4110-91af-19fa7213c25c"],
Cell[CellGroupData[{
Cell[481755, 12033, 420, 9, 28, "Input",ExpressionUUID->"b8d1e265-3280-40dc-b2b6-ec19a772e5ed"],
Cell[482178, 12044, 2567, 77, 52, "Output",ExpressionUUID->"15933bc6-24ec-41ba-acc5-39caf6059ed3"]
}, Open  ]],
Cell[484760, 12124, 186, 3, 35, "Text",ExpressionUUID->"470a77d6-4ae7-4486-9282-d9a3f76f4239"],
Cell[CellGroupData[{
Cell[484971, 12131, 367, 7, 28, "Input",ExpressionUUID->"6ceb9d83-7df2-4eab-b235-365514c50f0c"],
Cell[485341, 12140, 4501, 143, 131, "Output",ExpressionUUID->"765e82a5-d16a-4464-8bab-007030fcad25"]
}, Open  ]],
Cell[489857, 12286, 161, 3, 35, "Text",ExpressionUUID->"0d275df0-df38-41ff-be2c-bcb38d9e2937"],
Cell[CellGroupData[{
Cell[490043, 12293, 315, 6, 28, "Input",ExpressionUUID->"146ff42a-d114-454d-8a3a-fedeeb341a99"],
Cell[490361, 12301, 2304, 75, 71, "Output",ExpressionUUID->"a8527586-856a-426e-b924-84a0d797129c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[492702, 12381, 326, 7, 28, "Input",ExpressionUUID->"1ed6681c-9aa9-44aa-8217-4999954fc310"],
Cell[493031, 12390, 3367, 111, 71, "Output",ExpressionUUID->"eb5eb3cd-bb4f-4a9d-9314-bb437d496462"]
}, Open  ]],
Cell[CellGroupData[{
Cell[496435, 12506, 336, 7, 28, "Input",ExpressionUUID->"11573b4d-662e-4704-ac79-4b71c662977a"],
Cell[496774, 12515, 5047, 168, 128, "Output",ExpressionUUID->"46189298-5d0c-47b4-b0a8-9afff7e2bc74"]
}, Open  ]],
Cell[CellGroupData[{
Cell[501858, 12688, 317, 6, 28, "Input",ExpressionUUID->"dce142b4-23c1-407c-86c4-16e9843bc28a"],
Cell[502178, 12696, 5455, 176, 128, "Output",ExpressionUUID->"07ecb8e0-e330-4ac1-b9ed-4b0054ffc033"]
}, Open  ]],
Cell[CellGroupData[{
Cell[507670, 12877, 361, 7, 28, "Input",ExpressionUUID->"2652b49a-7dd0-4678-832c-16761d3c59e7"],
Cell[508034, 12886, 8930, 298, 204, "Output",ExpressionUUID->"76a49ac7-a8aa-4867-9e0c-56edc5c12907"]
}, Open  ]],
Cell[CellGroupData[{
Cell[517001, 13189, 313, 6, 28, "Input",ExpressionUUID->"f47d7c97-3f95-4b68-99c9-2389aab9d326"],
Cell[517317, 13197, 3513, 114, 90, "Output",ExpressionUUID->"249e7cb7-bb8c-4f1c-9274-31d88cacf438"]
}, Open  ]],
Cell[CellGroupData[{
Cell[520867, 13316, 316, 6, 28, "Input",ExpressionUUID->"9f663700-1cdf-4ac7-886e-4fb2571f1d4f"],
Cell[521186, 13324, 6273, 205, 147, "Output",ExpressionUUID->"aeaea1d7-5d6d-4d50-81c3-8da51ba1f6cf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[527496, 13534, 305, 5, 28, "Input",ExpressionUUID->"47579e3c-0967-4169-973a-ab6b47e25c67"],
Cell[527804, 13541, 4587, 132, 173, "Output",ExpressionUUID->"51bea447-0583-4125-bbb0-4e41c42d2c2e"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[532440, 13679, 300, 4, 53, "Section",ExpressionUUID->"ac54f913-fe7e-40d1-bd6c-6ecad89d23e6"],
Cell[CellGroupData[{
Cell[532765, 13687, 9641, 208, 241, "Input",ExpressionUUID->"3b23d9ea-dc48-4d62-96b7-97256c14830d"],
Cell[542409, 13897, 4106, 102, 71, "Output",ExpressionUUID->"8242448b-cf5d-484d-a4ee-ef65e4ccb101"]
}, Open  ]],
Cell[CellGroupData[{
Cell[546552, 14004, 215, 3, 28, "Input",ExpressionUUID->"b13935c6-7861-4e8a-8bde-5d913bfeca0e"],
Cell[546770, 14009, 23202, 417, 326, "Output",ExpressionUUID->"a53ae969-0231-4ac6-8e5e-5b1096a48ec1"]
}, Open  ]],
Cell[569987, 14429, 268, 6, 35, "Text",ExpressionUUID->"574be3f3-48a9-4643-99c5-1aa130ecff62"],
Cell[CellGroupData[{
Cell[570280, 14439, 412, 9, 28, "Input",ExpressionUUID->"5b22d8a8-206c-4c7e-9983-aa4f9b21f96a"],
Cell[570695, 14450, 2932, 80, 109, "Output",ExpressionUUID->"45f74662-6911-483a-9812-65042049c392"]
}, Open  ]],
Cell[CellGroupData[{
Cell[573664, 14535, 422, 9, 28, "Input",ExpressionUUID->"0e60afac-5b32-404f-901f-991eceeacc12"],
Cell[574089, 14546, 4406, 119, 147, "Output",ExpressionUUID->"693c78d9-3259-4520-a1ba-0bb9c894c594"]
}, Open  ]],
Cell[578510, 14668, 285, 6, 35, "Text",ExpressionUUID->"fa33cd3a-849b-49e9-b88e-94e0302a52b6"],
Cell[578798, 14676, 264, 6, 35, "Text",ExpressionUUID->"60d6c222-9fe4-4d2f-9c00-4f440349f8d7"],
Cell[CellGroupData[{
Cell[579087, 14686, 242, 4, 45, "Subsubsection",ExpressionUUID->"62da5fa8-3560-49d6-895a-f411af66ef34"],
Cell[579332, 14692, 599, 10, 81, "Text",ExpressionUUID->"0672b95c-4a2e-47d2-952d-8c3fa9eced44"],
Cell[579934, 14704, 3648, 91, 111, "Input",ExpressionUUID->"c26bddb0-7579-47c0-919b-94bdd5a0c748"],
Cell[583585, 14797, 240, 6, 35, "Text",ExpressionUUID->"29b23589-69ac-4b78-8232-51c4c24a6e67"],
Cell[CellGroupData[{
Cell[583850, 14807, 2682, 66, 97, "Input",ExpressionUUID->"37dc4eb4-f5f5-4964-ba54-02f55939d990"],
Cell[586535, 14875, 6382, 153, 438, "Output",ExpressionUUID->"7954caec-9bc7-41ab-aaad-39540a80c06e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[592954, 15033, 1149, 34, 74, "Input",ExpressionUUID->"62d99609-3d4f-40c7-9797-9e00a30033b1"],
Cell[594106, 15069, 7339, 176, 286, "Output",ExpressionUUID->"f77d4ab8-a0a5-4656-9108-41bdb9651557"]
}, Open  ]],
Cell[CellGroupData[{
Cell[601482, 15250, 1149, 34, 74, "Input",ExpressionUUID->"41049090-1b18-4286-884e-15c4785649f5"],
Cell[602634, 15286, 7782, 187, 305, "Output",ExpressionUUID->"034dca53-eeda-47f1-8988-65682ceec70c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[610453, 15478, 1737, 51, 117, "Input",ExpressionUUID->"6af0f953-8238-480b-ae6b-28d1f5fde0d1"],
Cell[612193, 15531, 11501, 281, 540, "Output",ExpressionUUID->"34e21b04-0267-4b74-a1de-53014c9e082b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[623731, 15817, 2022, 60, 68, "Input",ExpressionUUID->"458ac642-8bf5-4e4f-830e-ca1276a9e16a"],
Cell[625756, 15879, 5525, 131, 185, "Output",ExpressionUUID->"769f2e86-6bd1-474e-9543-29a8a837a8b2"]
}, Open  ]],
Cell[631296, 16013, 297, 6, 35, "Text",ExpressionUUID->"28bbf9b4-9ffd-4c70-8c03-0818b35508fd"],
Cell[CellGroupData[{
Cell[631618, 16023, 2585, 67, 133, "Input",ExpressionUUID->"3165ce94-e5d3-4a4e-b5f9-f974e8eb5a71"],
Cell[634206, 16092, 1337, 41, 52, "Output",ExpressionUUID->"4d381d80-d513-49dc-bb67-ea2882c78cde"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[635592, 16139, 200, 3, 37, "Subsubsection",ExpressionUUID->"906f9d07-45b2-4166-89d1-ff94acd0554d"],
Cell[635795, 16144, 523, 12, 58, "Text",ExpressionUUID->"52934069-0704-4c94-9a17-823cd025800d"],
Cell[636321, 16158, 3815, 95, 111, "Input",ExpressionUUID->"8e77f44f-9b11-4f0f-966d-514fe30a9d04"],
Cell[CellGroupData[{
Cell[640161, 16257, 3192, 74, 97, "Input",ExpressionUUID->"fe00e762-ce91-49d5-903b-d112c5da4d6b"],
Cell[643356, 16333, 8085, 187, 308, "Output",ExpressionUUID->"98b6cb53-65b5-4dfe-92b7-f01650fe7d6e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[651478, 16525, 1607, 41, 74, "Input",ExpressionUUID->"918d0316-52eb-4f2a-ab06-880f0e4b6a17"],
Cell[653088, 16568, 9040, 209, 422, "Output",ExpressionUUID->"dfb22c67-8447-4a41-8977-95b47c90136d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[662165, 16782, 1558, 41, 74, "Input",ExpressionUUID->"76682397-2807-402a-b1aa-8d212f75dce9"],
Cell[663726, 16825, 9450, 219, 422, "Output",ExpressionUUID->"3f1988c0-c602-451d-af54-40e88bac3cc8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[673213, 17049, 2195, 58, 117, "Input",ExpressionUUID->"af38139f-f7b1-410f-addd-47dc258db22e"],
Cell[675411, 17109, 12788, 302, 426, "Output",ExpressionUUID->"85a13870-525b-49de-beee-3e7dea7514a6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[688236, 17416, 2555, 68, 68, "Input",ExpressionUUID->"88f44fde-35eb-4908-a522-c6359c340cb0"],
Cell[690794, 17486, 9140, 216, 233, "Output",ExpressionUUID->"2a72ec71-a6b1-4618-a84b-0ddfe7db3876"]
}, Open  ]],
Cell[699949, 17705, 2173, 52, 92, "Input",ExpressionUUID->"7a87dedb-0149-4b57-a5aa-4ce8520b16a7"],
Cell[CellGroupData[{
Cell[702147, 17761, 2307, 56, 91, "Input",ExpressionUUID->"d60e6299-53d9-4219-a433-4b60503f3679"],
Cell[704457, 17819, 2908, 80, 90, "Output",ExpressionUUID->"a469e75a-09d5-4212-be46-6ca86be575a6"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[707414, 17905, 200, 3, 37, "Subsubsection",ExpressionUUID->"173397fe-aa38-4236-949a-043ce5b7eb65"],
Cell[707617, 17910, 365, 7, 58, "Text",ExpressionUUID->"f2cc2a73-b262-458b-92be-960afc4a0f24"],
Cell[CellGroupData[{
Cell[708007, 17921, 1548, 42, 49, "Input",ExpressionUUID->"08a5114c-8eaa-4479-aff3-a817aa34915d"],
Cell[709558, 17965, 4599, 129, 173, "Output",ExpressionUUID->"f42f03f9-4ad2-4ce9-a043-d4ede959a4a5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[714194, 18099, 3372, 99, 190, "Input",ExpressionUUID->"239834bf-b7d8-494e-9a10-85f762bae297"],
Cell[717569, 18200, 644, 20, 33, "Output",ExpressionUUID->"2ec57fa1-291d-4395-92ab-4183ba3380f9"]
}, Open  ]],
Cell[718228, 18223, 259, 6, 35, "Text",ExpressionUUID->"77424bee-f50b-4f1c-a9ca-ce1e0d72164f"],
Cell[CellGroupData[{
Cell[718512, 18233, 3857, 109, 197, "Input",ExpressionUUID->"2ac784f7-08d2-443b-9522-298835fcdece"],
Cell[722372, 18344, 9244, 251, 280, "Output",ExpressionUUID->"cf43344e-1675-4b87-b437-8470e2338fce"]
}, Open  ]],
Cell[CellGroupData[{
Cell[731653, 18600, 551, 16, 28, "Input",ExpressionUUID->"af2d7c95-3dba-456d-a570-dcb3a5473b23"],
Cell[732207, 18618, 8527, 248, 185, "Output",ExpressionUUID->"0cbb7d66-452a-4e23-bcb1-052b50c0064b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[740771, 18871, 3912, 110, 197, "Input",ExpressionUUID->"af14dd46-b574-4832-be8d-1a50eed36346"],
Cell[744686, 18983, 20814, 537, 642, "Output",ExpressionUUID->"4921619b-5dfa-4a12-92a8-9f1cf724b379"]
}, Open  ]],
Cell[CellGroupData[{
Cell[765537, 19525, 551, 16, 28, "Input",ExpressionUUID->"2bd6729f-a4c4-4789-812a-dfac9b7337d6"],
Cell[766091, 19543, 8527, 248, 185, "Output",ExpressionUUID->"42f1dcfc-71f9-485f-b0db-ca3a4be62ddb"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Open  ]]
}
]
*)


